Color-Dressed Generalized Biadjoint Scalar Amplitudes: Local Planarity

The biadjoint scalar theory has cubic interactions and fields transforming in the biadjoint representation of ${\rm SU}(N)\times {\rm SU}\big({\tilde N}\big)$. Amplitudes are "color" decomposed in terms of partial amplitudes computed using Feynman diagrams which are simultaneously planar with respect to two orderings. In 2019, a generalization of biadjoint scalar amplitudes based on generalized Feynman diagrams (GFDs) was introduced. GFDs are collections of Feynman diagrams derived by incorporating an additional constraint of "local planarity" into the construction of the arrangements of metric trees in combinatorics. In this work, we propose a natural generalization of color orderings which leads to color-dressed amplitudes. A generalized color ordering (GCO) is defined as a collection of standard color orderings that is induced, in a precise sense, from an arrangement of projective lines on $\mathbb{RP}^2$. We present results for $n\leq 9$ generalized color orderings and GFDs, uncovering new phenomena in each case. We discover generalized decoupling identities and propose a definition of the "colorless" generalized scalar amplitude. We also propose a notion of GCOs for arbitrary $\mathbb{RP}^{k-1}$, discuss some of their properties, and comment on their GFDs. In a companion paper, we explore the definition of partial amplitudes using CEGM integral formulas.

==> anc/GCO36_4.m <==
(*Here are the 4 GCOs of (3,6) of different types.*)


{GCO[c[2, 3, 4, 5, 6], c[1, 3, 4, 5, 6], c[1, 2, 4, 5, 6], c[1, 2, 3, 5, 6], 
  c[1, 2, 3, 4, 6], c[1, 2, 3, 4, 5]], GCO[c[2, 3, 4, 5, 6], 
  c[1, 3, 4, 5, 6], c[1, 2, 4, 5, 6], c[1, 2, 3, 6, 5], c[1, 2, 3, 6, 4], 
  c[1, 2, 3, 5, 4]], GCO[c[2, 3, 4, 5, 6], c[1, 3, 4, 5, 6], 
  c[1, 2, 4, 6, 5], c[1, 2, 3, 6, 5], c[1, 2, 6, 3, 4], c[1, 2, 5, 3, 4]], 
 GCO[c[2, 3, 6, 4, 5], c[1, 3, 4, 6, 5], c[1, 2, 4, 5, 6], c[1, 5, 3, 2, 6], 
  c[1, 2, 6, 3, 4], c[1, 3, 5, 2, 4]]}


==> anc/GCO37_11.m <==
(*Here are the 11 GCOs of (3,7) of different types.*)




{GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
  c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 4, 5, 7], 
  c[1, 2, 3, 4, 5, 6]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], 
  c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 7, 6], 
  c[1, 2, 3, 4, 7, 5], c[1, 2, 3, 4, 6, 5]], GCO[c[2, 3, 4, 5, 6, 7], 
  c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 5, 7, 6], 
  c[1, 2, 3, 4, 7, 6], c[1, 2, 3, 7, 4, 5], c[1, 2, 3, 6, 4, 5]], 
 GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
  c[1, 2, 3, 7, 5, 6], c[1, 2, 3, 7, 4, 6], c[1, 2, 3, 7, 4, 5], 
  c[1, 2, 3, 6, 5, 4]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], 
  c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 7, 5, 6], c[1, 2, 3, 7, 4, 6], 
  c[1, 2, 7, 3, 4, 5], c[1, 2, 6, 3, 5, 4]], GCO[c[2, 3, 4, 5, 6, 7], 
  c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 7, 5, 6], 
  c[1, 2, 3, 7, 4, 6], c[1, 5, 4, 3, 2, 7], c[1, 4, 5, 3, 2, 6]], 
 GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 6, 7], 
  c[1, 2, 3, 5, 6, 7], c[1, 6, 4, 3, 2, 7], c[1, 2, 7, 3, 4, 5], 
  c[1, 4, 3, 6, 2, 5]], GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 7, 5, 6], 
  c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 5, 6, 7], c[1, 2, 7, 3, 4, 6], 
  c[1, 2, 7, 3, 4, 5], c[1, 2, 5, 6, 3, 4]], GCO[c[2, 3, 4, 5, 6, 7], 
  c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 7, 6, 5], 
  c[1, 2, 3, 7, 6, 4], c[1, 4, 5, 3, 2, 7], c[1, 4, 5, 3, 2, 6]], 
 GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 7, 5, 6], 
  c[1, 2, 3, 7, 6, 5], c[1, 2, 7, 3, 6, 4], c[1, 4, 5, 3, 2, 7], 
  c[1, 4, 3, 5, 2, 6]], GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 7, 6], 
  c[1, 2, 4, 7, 5, 6], c[1, 2, 3, 6, 7, 5], c[1, 2, 7, 3, 6, 4], 
  c[1, 2, 3, 5, 7, 4], c[1, 2, 5, 3, 6, 4]]}


==> anc/GCO38_135.m <==
(*Here are the 135 GCOs of (3,8) of different types.*)




{GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 6, 7, 8], c[1, 2, 3, 4, 5, 7, 8], 
  c[1, 2, 3, 4, 5, 6, 8], c[1, 2, 3, 4, 5, 6, 7]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 6, 7, 8], c[1, 2, 3, 4, 5, 8, 7], 
  c[1, 2, 3, 4, 5, 8, 6], c[1, 2, 3, 4, 5, 7, 6]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 6, 8, 7], c[1, 2, 3, 4, 5, 8, 7], 
  c[1, 2, 3, 4, 8, 5, 6], c[1, 2, 3, 4, 7, 5, 6]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 6, 8, 7], c[1, 2, 3, 4, 6, 8, 7], c[1, 2, 3, 4, 5, 8, 7], 
  c[1, 2, 3, 8, 4, 5, 6], c[1, 2, 3, 7, 4, 5, 6]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 8, 6, 7], c[1, 2, 3, 4, 8, 5, 7], 
  c[1, 2, 3, 4, 8, 5, 6], c[1, 2, 3, 4, 7, 6, 5]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 6, 8, 7], c[1, 2, 3, 4, 8, 6, 7], c[1, 2, 3, 4, 8, 5, 7], 
  c[1, 2, 3, 8, 4, 5, 6], c[1, 2, 3, 7, 4, 6, 5]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 5, 6, 8, 7], c[1, 2, 3, 4, 8, 6, 7], c[1, 2, 3, 4, 8, 5, 7], 
  c[1, 2, 8, 3, 4, 5, 6], c[1, 2, 7, 3, 4, 6, 5]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 5, 6, 8, 7], c[1, 2, 3, 4, 8, 6, 7], c[1, 2, 3, 4, 8, 5, 7], 
  c[1, 6, 5, 4, 3, 2, 8], c[1, 5, 6, 4, 3, 2, 7]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 8, 6, 7], c[1, 2, 3, 8, 4, 5, 7], 
  c[1, 2, 3, 8, 4, 5, 6], c[1, 2, 3, 7, 6, 4, 5]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 8, 6, 7], c[1, 2, 3, 8, 4, 5, 7], 
  c[1, 2, 8, 3, 4, 5, 6], c[1, 2, 7, 3, 6, 4, 5]], 
 GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 6, 7, 8], c[1, 7, 5, 4, 3, 2, 8], 
  c[1, 2, 8, 3, 4, 5, 6], c[1, 5, 4, 3, 7, 2, 6]], 
 GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 6, 7, 8], c[1, 7, 5, 4, 3, 2, 8], 
  c[1, 2, 3, 8, 4, 5, 6], c[1, 5, 4, 7, 3, 2, 6]], 
 GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 6, 7, 8], c[1, 2, 8, 3, 4, 5, 7], 
  c[1, 2, 8, 3, 4, 5, 6], c[1, 2, 6, 7, 3, 4, 5]], 
 GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 6, 7, 8], c[1, 2, 8, 3, 4, 5, 7], 
  c[1, 2, 3, 8, 4, 5, 6], c[1, 2, 6, 3, 7, 4, 5]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 7, 6, 4, 3, 2, 8], c[1, 2, 8, 3, 4, 5, 7], 
  c[1, 2, 3, 8, 4, 5, 6], c[1, 4, 7, 3, 6, 2, 5]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 5], 
  c[1, 2, 3, 4, 8, 6, 5], c[1, 2, 3, 4, 7, 6, 5]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 6, 8, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 5], 
  c[1, 2, 3, 8, 4, 6, 5], c[1, 2, 3, 7, 4, 6, 5]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 5, 6, 8, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 5], 
  c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 7, 3, 4, 6, 5]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 5, 6, 8, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 5], 
  c[1, 5, 6, 4, 3, 2, 8], c[1, 5, 6, 4, 3, 2, 7]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 8, 4, 7, 5], 
  c[1, 2, 3, 8, 4, 6, 5], c[1, 2, 3, 7, 6, 4, 5]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 8, 4, 7, 5], 
  c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 7, 3, 6, 4, 5]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 8, 4, 7, 5], 
  c[1, 5, 6, 4, 3, 2, 8], c[1, 5, 4, 6, 3, 2, 7]], 
 GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 7, 8, 6], c[1, 2, 3, 8, 4, 7, 5], 
  c[1, 2, 3, 4, 6, 8, 5], c[1, 2, 3, 6, 4, 7, 5]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
  c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 7, 6, 3, 4, 5]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
  c[1, 5, 6, 4, 3, 2, 8], c[1, 5, 4, 3, 6, 2, 7]], 
 GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 2, 3, 5, 8, 6, 7], c[1, 2, 3, 4, 7, 8, 6], c[1, 2, 8, 3, 4, 7, 5], 
  c[1, 2, 3, 4, 6, 8, 5], c[1, 2, 6, 3, 4, 7, 5]], 
 GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 7, 6, 8], c[1, 2, 8, 3, 4, 7, 5], 
  c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 6, 7, 3, 4, 5]], 
 GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 7, 6, 8], c[1, 2, 8, 3, 4, 7, 5], 
  c[1, 2, 3, 8, 4, 6, 5], c[1, 2, 6, 3, 7, 4, 5]], 
 GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 7, 6, 8], c[1, 2, 3, 8, 4, 7, 5], 
  c[1, 2, 3, 8, 4, 6, 5], c[1, 2, 3, 6, 7, 4, 5]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 8, 5, 6, 7], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 3, 8, 4, 7, 5], 
  c[1, 2, 3, 8, 4, 6, 5], c[1, 2, 3, 7, 6, 5, 4]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 8, 5, 6, 7], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 3, 8, 4, 7, 5], 
  c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 7, 3, 6, 5, 4]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 8, 5, 6, 7], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 3, 8, 4, 7, 5], 
  c[1, 5, 6, 4, 3, 2, 8], c[1, 4, 5, 6, 3, 2, 7]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 2, 3, 8, 5, 6, 7], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
  c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 7, 6, 3, 5, 4]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 2, 3, 8, 5, 6, 7], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
  c[1, 5, 6, 4, 3, 2, 8], c[1, 4, 5, 3, 6, 2, 7]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 8, 5, 6, 7], 
  c[1, 2, 3, 8, 5, 6, 7], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
  c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 7, 6, 5, 3, 4]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
  c[1, 5, 6, 4, 3, 2, 8], c[1, 4, 3, 2, 7, 6, 5]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
  c[1, 2, 8, 3, 4, 6, 5], c[1, 4, 3, 7, 2, 6, 5]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
  c[1, 2, 3, 8, 4, 6, 5], c[1, 4, 7, 3, 2, 6, 5]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 5], 
  c[1, 2, 8, 3, 4, 6, 5], c[1, 4, 3, 7, 6, 2, 5]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 5], 
  c[1, 2, 3, 8, 4, 6, 5], c[1, 4, 7, 3, 6, 2, 5]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
  c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 5, 6, 7, 3, 4]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 2, 8, 3, 5, 6, 7], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
  c[1, 2, 8, 3, 4, 6, 5], c[1, 2, 7, 6, 5, 4, 3]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 2, 8, 3, 5, 6, 7], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
  c[1, 5, 6, 4, 3, 2, 8], c[1, 3, 4, 5, 6, 2, 7]], 
 GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 2, 8, 3, 5, 6, 7], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
  c[1, 2, 3, 4, 6, 5, 8], c[1, 2, 6, 5, 4, 3, 7]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 2, 8, 3, 5, 6, 7], c[1, 2, 8, 3, 4, 7, 6], c[1, 5, 7, 4, 3, 2, 8], 
  c[1, 5, 6, 4, 3, 2, 8], c[1, 3, 4, 5, 2, 6, 7]], 
 GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 2, 8, 3, 5, 6, 7], c[1, 2, 8, 3, 4, 7, 6], c[1, 5, 7, 4, 3, 2, 8], 
  c[1, 2, 3, 4, 6, 5, 8], c[1, 6, 2, 5, 4, 3, 7]], 
 GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 2, 8, 3, 5, 6, 7], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 4, 7, 5, 8], 
  c[1, 2, 3, 4, 6, 5, 8], c[1, 2, 5, 4, 3, 7, 6]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 2, 8, 3, 5, 6, 7], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
  c[1, 5, 6, 4, 3, 2, 8], c[1, 3, 4, 2, 5, 6, 7]], 
 GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 2, 8, 3, 5, 6, 7], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
  c[1, 2, 3, 4, 6, 5, 8], c[1, 6, 5, 2, 4, 3, 7]], 
 GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 2, 8, 3, 5, 6, 7], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 4, 7, 5, 8], 
  c[1, 2, 3, 4, 6, 5, 8], c[1, 5, 2, 4, 3, 7, 6]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 7, 6, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
  c[1, 5, 6, 4, 3, 2, 8], c[1, 3, 2, 4, 5, 6, 7]], 
 GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 7, 6, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
  c[1, 2, 3, 4, 6, 5, 8], c[1, 6, 5, 4, 2, 3, 7]], 
 GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 7, 6, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 4, 7, 5, 8], 
  c[1, 2, 3, 4, 6, 5, 8], c[1, 5, 4, 2, 3, 7, 6]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 7, 6, 5, 3, 2, 8], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 5], 
  c[1, 2, 3, 4, 8, 6, 5], c[1, 4, 2, 3, 5, 6, 7]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 7, 6, 5, 3, 2, 8], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 7, 8, 5], 
  c[1, 2, 3, 4, 6, 8, 5], c[1, 4, 2, 3, 5, 7, 6]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 7, 6, 5, 3, 2, 8], c[1, 2, 3, 4, 7, 8, 6], c[1, 2, 3, 4, 7, 8, 5], 
  c[1, 2, 3, 4, 6, 5, 8], c[1, 4, 2, 3, 7, 5, 6]], 
 GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 7, 6, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
  c[1, 2, 8, 3, 4, 6, 5], c[1, 3, 7, 2, 6, 5, 4]], 
 GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 7, 6, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 7, 4, 3, 2, 8], 
  c[1, 2, 3, 8, 4, 6, 5], c[1, 4, 5, 6, 2, 3, 7]], 
 GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 7, 6, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 5], 
  c[1, 2, 8, 3, 4, 6, 5], c[1, 3, 7, 6, 2, 5, 4]], 
 GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 7, 6, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 5], 
  c[1, 2, 3, 8, 4, 6, 5], c[1, 4, 5, 2, 6, 3, 7]], 
 GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 7, 6, 5, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 4, 7, 5], 
  c[1, 2, 8, 3, 4, 6, 5], c[1, 3, 7, 6, 5, 2, 4]], 
 GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 4, 7, 8, 5], 
  c[1, 2, 3, 4, 6, 8, 5], c[1, 2, 3, 5, 7, 6, 4]], 
 GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 2, 3, 5, 6, 7, 8], c[1, 2, 3, 4, 7, 8, 6], c[1, 2, 3, 4, 7, 8, 5], 
  c[1, 2, 3, 4, 6, 5, 8], c[1, 2, 3, 7, 5, 6, 4]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 7, 8, 4, 5], 
  c[1, 2, 3, 6, 8, 4, 5], c[1, 2, 3, 6, 7, 4, 5]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 5, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 8, 7, 4, 5], 
  c[1, 2, 8, 3, 6, 4, 5], c[1, 2, 7, 3, 6, 4, 5]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 2, 3, 5, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
  c[1, 2, 8, 3, 6, 4, 5], c[1, 2, 7, 6, 3, 4, 5]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 3, 7, 8, 4, 5], 
  c[1, 2, 3, 6, 8, 4, 5], c[1, 2, 3, 6, 7, 5, 4]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 3, 8, 7, 4, 5], 
  c[1, 2, 8, 3, 6, 4, 5], c[1, 2, 7, 3, 6, 5, 4]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 3, 8, 7, 4, 5], 
  c[1, 5, 4, 6, 3, 2, 8], c[1, 4, 5, 6, 3, 2, 7]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
  c[1, 2, 8, 3, 6, 4, 5], c[1, 2, 7, 6, 3, 5, 4]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 3, 8, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
  c[1, 5, 4, 6, 3, 2, 8], c[1, 4, 5, 3, 6, 2, 7]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 3, 8, 4, 7, 6], c[1, 5, 4, 7, 3, 2, 8], 
  c[1, 5, 4, 6, 3, 2, 8], c[1, 4, 5, 3, 2, 6, 7]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 8, 5, 6, 7], 
  c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
  c[1, 5, 4, 6, 3, 2, 8], c[1, 4, 3, 5, 6, 2, 7]], 
 GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 8, 5, 6, 7], 
  c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
  c[1, 2, 3, 6, 4, 5, 8], c[1, 2, 6, 5, 3, 4, 7]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
  c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 5, 4, 7, 3, 2, 8], 
  c[1, 5, 4, 6, 3, 2, 8], c[1, 4, 3, 5, 2, 6, 7]], 
 GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
  c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 5, 4, 7, 3, 2, 8], 
  c[1, 2, 3, 6, 4, 5, 8], c[1, 6, 2, 5, 3, 4, 7]], 
 GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
  c[1, 2, 3, 8, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 7, 4, 5, 8], 
  c[1, 2, 3, 6, 4, 5, 8], c[1, 2, 5, 3, 4, 7, 6]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
  c[1, 2, 3, 8, 5, 7, 6], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
  c[1, 5, 4, 6, 3, 2, 8], c[1, 4, 3, 2, 5, 6, 7]], 
 GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
  c[1, 2, 3, 8, 5, 7, 6], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
  c[1, 2, 3, 6, 4, 5, 8], c[1, 6, 5, 2, 3, 4, 7]], 
 GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
  c[1, 2, 3, 8, 5, 7, 6], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 7, 4, 5, 8], 
  c[1, 2, 3, 6, 4, 5, 8], c[1, 5, 2, 3, 4, 7, 6]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 7, 6, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 7, 4, 5], 
  c[1, 2, 8, 3, 6, 4, 5], c[1, 4, 3, 7, 6, 2, 5]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 5, 7, 6, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 7, 4, 5], 
  c[1, 2, 3, 8, 6, 4, 5], c[1, 4, 7, 3, 6, 2, 5]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 2, 3, 5, 7, 6, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 8, 7, 4, 5], 
  c[1, 2, 3, 8, 6, 4, 5], c[1, 4, 7, 6, 3, 2, 5]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 7, 6, 8], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
  c[1, 2, 8, 3, 6, 4, 5], c[1, 2, 5, 6, 7, 3, 4]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 5, 7, 6, 8], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
  c[1, 2, 3, 8, 6, 4, 5], c[1, 2, 5, 6, 3, 7, 4]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 2, 3, 5, 7, 6, 8], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 8, 7, 4, 5], 
  c[1, 2, 3, 8, 6, 4, 5], c[1, 2, 5, 3, 6, 7, 4]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 2, 3, 5, 7, 8, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 7, 4, 8, 5], 
  c[1, 2, 3, 6, 8, 4, 5], c[1, 2, 5, 3, 7, 4, 6]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 2, 8, 3, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 5, 4, 7, 3, 2, 8], 
  c[1, 5, 4, 6, 3, 2, 8], c[1, 3, 4, 5, 2, 6, 7]], 
 GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 2, 8, 3, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 5, 4, 7, 3, 2, 8], 
  c[1, 2, 3, 6, 4, 5, 8], c[1, 6, 2, 5, 4, 3, 7]], 
 GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 2, 8, 3, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 7, 4, 5, 8], 
  c[1, 2, 3, 6, 4, 5, 8], c[1, 2, 5, 4, 3, 7, 6]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 2, 8, 3, 5, 7, 6], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
  c[1, 5, 4, 6, 3, 2, 8], c[1, 3, 4, 2, 5, 6, 7]], 
 GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 2, 8, 3, 5, 7, 6], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
  c[1, 2, 3, 6, 4, 5, 8], c[1, 6, 5, 2, 4, 3, 7]], 
 GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 2, 8, 3, 5, 7, 6], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 7, 4, 5, 8], 
  c[1, 2, 3, 6, 4, 5, 8], c[1, 5, 2, 4, 3, 7, 6]], 
 GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 6, 7, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 7, 4, 5, 8], 
  c[1, 2, 3, 6, 4, 5, 8], c[1, 5, 4, 2, 3, 7, 6]], 
 GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7, 8], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 6, 7, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
  c[1, 5, 4, 6, 3, 2, 8], c[1, 3, 2, 7, 6, 5, 4]], 
 GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 6, 7, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
  c[1, 2, 8, 3, 6, 4, 5], c[1, 3, 7, 2, 6, 5, 4]], 
 GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 6, 7, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
  c[1, 2, 3, 8, 6, 4, 5], c[1, 4, 5, 6, 2, 3, 7]], 
 GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 6, 7, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 7, 4, 5], 
  c[1, 2, 8, 3, 6, 4, 5], c[1, 3, 7, 6, 2, 5, 4]], 
 GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 6, 7, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 8, 3, 7, 4, 5], 
  c[1, 2, 3, 8, 6, 4, 5], c[1, 4, 5, 2, 6, 3, 7]], 
 GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 6, 7, 5, 3, 2, 8], c[1, 6, 7, 4, 3, 2, 8], c[1, 2, 3, 8, 7, 4, 5], 
  c[1, 2, 3, 8, 6, 4, 5], c[1, 4, 5, 2, 3, 6, 7]], 
 GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 6, 7, 5, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
  c[1, 2, 3, 8, 6, 4, 5], c[1, 4, 2, 5, 6, 3, 7]], 
 GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 6, 7, 5, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 8, 7, 4, 5], 
  c[1, 2, 3, 8, 6, 4, 5], c[1, 4, 2, 5, 3, 6, 7]], 
 GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 6, 7, 5, 3, 2, 8], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 7, 8, 4, 5], 
  c[1, 2, 3, 6, 8, 4, 5], c[1, 4, 2, 5, 3, 7, 6]], 
 GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 8, 3, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
  c[1, 2, 3, 8, 6, 4, 5], c[1, 2, 4, 5, 6, 3, 7]], 
 GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 2, 8, 3, 5, 7, 6], c[1, 2, 8, 3, 4, 7, 6], c[1, 2, 3, 8, 7, 4, 5], 
  c[1, 2, 3, 8, 6, 4, 5], c[1, 2, 4, 5, 3, 6, 7]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 7, 6, 5, 4, 3, 8], c[1, 7, 6, 5, 4, 2, 8], 
  c[1, 6, 7, 5, 3, 2, 8], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 7, 4, 8, 5], 
  c[1, 2, 3, 6, 4, 8, 5], c[1, 4, 3, 2, 5, 7, 6]], 
 GCO[c[2, 3, 8, 4, 5, 6, 7], c[1, 7, 6, 5, 4, 3, 8], c[1, 7, 6, 5, 4, 2, 8], 
  c[1, 2, 3, 5, 7, 8, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 7, 8, 4, 5], 
  c[1, 2, 3, 6, 4, 8, 5], c[1, 3, 2, 5, 7, 4, 6]], 
 GCO[c[2, 7, 6, 5, 4, 3, 8], c[1, 7, 6, 5, 4, 3, 8], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 2, 3, 5, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 8, 3, 7, 4, 5], 
  c[1, 2, 8, 3, 6, 4, 5], c[1, 2, 5, 4, 3, 6, 7]], 
 GCO[c[2, 7, 6, 5, 4, 3, 8], c[1, 7, 6, 5, 4, 3, 8], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 5, 8, 7, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 8, 7, 4, 5], 
  c[1, 2, 8, 3, 6, 4, 5], c[1, 2, 5, 4, 6, 3, 7]], 
 GCO[c[2, 7, 6, 5, 4, 3, 8], c[1, 7, 6, 5, 4, 3, 8], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 7, 8, 6], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 7, 8, 4, 5], 
  c[1, 2, 3, 6, 4, 8, 5], c[1, 2, 5, 7, 4, 6, 3]], 
 GCO[c[2, 7, 6, 5, 4, 3, 8], c[1, 7, 6, 5, 4, 3, 8], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 5, 7, 6, 8], c[1, 2, 3, 4, 8, 7, 6], c[1, 2, 3, 7, 4, 8, 5], 
  c[1, 2, 3, 6, 4, 8, 5], c[1, 2, 5, 7, 6, 4, 3]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 6, 8, 7], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 2, 3, 8, 7, 5, 6], c[1, 2, 3, 8, 7, 4, 6], c[1, 2, 8, 3, 7, 4, 5], 
  c[1, 4, 5, 6, 3, 2, 8], c[1, 4, 5, 3, 6, 2, 7]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 2, 3, 8, 7, 5, 6], c[1, 2, 3, 8, 7, 4, 6], c[1, 5, 4, 7, 3, 2, 8], 
  c[1, 4, 5, 6, 3, 2, 8], c[1, 4, 5, 3, 2, 6, 7]], 
 GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 6, 7], 
  c[1, 2, 3, 7, 8, 5, 6], c[1, 2, 3, 8, 7, 4, 6], c[1, 5, 4, 7, 3, 2, 8], 
  c[1, 2, 3, 6, 5, 8, 4], c[1, 4, 7, 5, 3, 2, 6]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
  c[1, 2, 3, 8, 7, 5, 6], c[1, 2, 8, 3, 7, 4, 6], c[1, 5, 4, 7, 3, 2, 8], 
  c[1, 4, 5, 6, 3, 2, 8], c[1, 4, 3, 5, 2, 6, 7]], 
 GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
  c[1, 2, 3, 8, 7, 5, 6], c[1, 2, 8, 3, 7, 4, 6], c[1, 5, 4, 7, 3, 2, 8], 
  c[1, 2, 3, 6, 5, 4, 8], c[1, 6, 2, 5, 3, 4, 7]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
  c[1, 2, 3, 8, 7, 5, 6], c[1, 6, 4, 7, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
  c[1, 4, 5, 6, 3, 2, 8], c[1, 4, 3, 2, 5, 6, 7]], 
 GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 8, 5, 6, 7], 
  c[1, 2, 3, 8, 7, 5, 6], c[1, 6, 4, 7, 3, 2, 8], c[1, 5, 4, 7, 3, 2, 8], 
  c[1, 2, 3, 6, 5, 4, 8], c[1, 6, 5, 2, 3, 4, 7]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 7, 8], 
  c[1, 2, 3, 7, 5, 6, 8], c[1, 6, 4, 7, 3, 2, 8], c[1, 2, 8, 3, 7, 4, 5], 
  c[1, 2, 8, 3, 6, 5, 4], c[1, 4, 3, 7, 6, 2, 5]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 7, 5, 6, 8], c[1, 6, 4, 7, 3, 2, 8], c[1, 2, 8, 3, 7, 4, 5], 
  c[1, 2, 3, 8, 6, 5, 4], c[1, 4, 7, 3, 6, 2, 5]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 6, 8, 7], 
  c[1, 2, 3, 7, 5, 6, 8], c[1, 2, 8, 3, 7, 4, 6], c[1, 2, 8, 3, 7, 4, 5], 
  c[1, 2, 3, 8, 6, 5, 4], c[1, 2, 5, 6, 3, 7, 4]], 
 GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 2, 8, 3, 7, 5, 6], c[1, 2, 8, 3, 7, 4, 6], c[1, 2, 3, 7, 4, 5, 8], 
  c[1, 2, 3, 6, 5, 4, 8], c[1, 2, 5, 4, 3, 7, 6]], 
 GCO[c[2, 3, 4, 5, 8, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 8, 4, 5, 6, 7], 
  c[1, 2, 8, 3, 7, 5, 6], c[1, 6, 4, 7, 3, 2, 8], c[1, 2, 3, 7, 4, 5, 8], 
  c[1, 2, 3, 6, 5, 4, 8], c[1, 5, 2, 4, 3, 7, 6]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 7, 6], 
  c[1, 2, 3, 8, 7, 5, 6], c[1, 2, 3, 8, 7, 4, 6], c[1, 5, 4, 3, 7, 2, 8], 
  c[1, 4, 5, 3, 6, 2, 8], c[1, 4, 5, 3, 2, 6, 7]], 
 GCO[c[2, 3, 4, 5, 6, 7, 8], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 8, 5, 7, 6], 
  c[1, 2, 3, 8, 7, 5, 6], c[1, 2, 8, 3, 7, 4, 6], c[1, 5, 4, 3, 7, 2, 8], 
  c[1, 4, 5, 3, 6, 2, 8], c[1, 4, 3, 5, 2, 6, 7]], 
 GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 8, 5, 7, 6], 
  c[1, 2, 3, 8, 7, 5, 6], c[1, 2, 8, 3, 7, 4, 6], c[1, 5, 4, 3, 7, 2, 8], 
  c[1, 2, 6, 3, 5, 4, 8], c[1, 6, 2, 5, 3, 4, 7]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 7, 8, 6], 
  c[1, 2, 3, 7, 5, 6, 8], c[1, 6, 4, 7, 3, 2, 8], c[1, 2, 7, 3, 8, 4, 5], 
  c[1, 2, 6, 8, 3, 5, 4], c[1, 4, 6, 3, 7, 2, 5]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 6, 7], c[1, 2, 4, 5, 8, 7, 6], 
  c[1, 2, 3, 7, 5, 6, 8], c[1, 6, 4, 7, 3, 2, 8], c[1, 2, 7, 3, 8, 4, 5], 
  c[1, 2, 6, 3, 8, 5, 4], c[1, 4, 6, 7, 3, 2, 5]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 6, 7], c[1, 2, 4, 5, 7, 8, 6], 
  c[1, 2, 3, 7, 5, 6, 8], c[1, 2, 8, 3, 7, 4, 6], c[1, 2, 7, 3, 8, 4, 5], 
  c[1, 2, 6, 8, 3, 5, 4], c[1, 2, 5, 7, 3, 6, 4]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 8, 4, 5, 6, 7], c[1, 2, 8, 4, 5, 7, 6], 
  c[1, 6, 5, 7, 3, 2, 8], c[1, 2, 3, 7, 4, 6, 8], c[1, 2, 7, 3, 4, 5, 8], 
  c[1, 2, 6, 3, 5, 4, 8], c[1, 4, 2, 3, 7, 6, 5]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 7, 6], c[1, 2, 4, 5, 7, 6, 8], 
  c[1, 2, 3, 7, 5, 6, 8], c[1, 6, 4, 7, 3, 2, 8], c[1, 5, 4, 3, 8, 2, 7], 
  c[1, 4, 5, 3, 8, 2, 6], c[1, 4, 3, 6, 7, 2, 5]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 5, 8, 7, 6], c[1, 2, 4, 5, 7, 8, 6], 
  c[1, 2, 3, 7, 5, 6, 8], c[1, 6, 4, 7, 3, 2, 8], c[1, 5, 4, 8, 3, 2, 7], 
  c[1, 4, 5, 3, 8, 2, 6], c[1, 4, 6, 3, 7, 2, 5]], 
 GCO[c[2, 3, 4, 8, 5, 6, 7], c[1, 3, 4, 8, 5, 7, 6], c[1, 2, 4, 5, 7, 6, 8], 
  c[1, 2, 3, 7, 5, 6, 8], c[1, 2, 8, 3, 7, 4, 6], c[1, 5, 4, 3, 8, 2, 7], 
  c[1, 4, 5, 3, 8, 2, 6], c[1, 2, 5, 7, 6, 3, 4]], 
 GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 5, 8, 7, 6], c[1, 2, 4, 8, 5, 7, 6], 
  c[1, 2, 3, 7, 8, 6, 5], c[1, 2, 8, 3, 7, 6, 4], c[1, 4, 5, 3, 2, 7, 8], 
  c[1, 4, 8, 5, 3, 2, 6], c[1, 4, 7, 3, 5, 2, 6]], 
 GCO[c[2, 3, 4, 5, 6, 8, 7], c[1, 3, 4, 8, 5, 7, 6], c[1, 2, 4, 8, 5, 7, 6], 
  c[1, 2, 3, 7, 8, 6, 5], c[1, 4, 6, 7, 3, 2, 8], c[1, 4, 5, 3, 2, 7, 8], 
  c[1, 4, 8, 5, 3, 2, 6], c[1, 4, 7, 3, 2, 5, 6]]}


==> anc/GCO47_11.m <==
(*Here are the 11 GCOs of (4,7) of different types.*)


{GCO[c[3, 4, 5, 6, 7], c[2, 4, 5, 6, 7], c[2, 3, 5, 6, 7], c[2, 3, 4, 6, 7], 
  c[2, 3, 4, 5, 7], c[2, 3, 4, 5, 6], c[1, 4, 5, 6, 7], c[1, 3, 5, 6, 7], 
  c[1, 3, 4, 6, 7], c[1, 3, 4, 5, 7], c[1, 3, 4, 5, 6], c[1, 2, 5, 6, 7], 
  c[1, 2, 4, 6, 7], c[1, 2, 4, 5, 7], c[1, 2, 4, 5, 6], c[1, 2, 3, 6, 7], 
  c[1, 2, 3, 5, 7], c[1, 2, 3, 5, 6], c[1, 2, 3, 4, 7], c[1, 2, 3, 4, 6], 
  c[1, 2, 3, 4, 5]], GCO[c[3, 4, 5, 6, 7], c[2, 4, 5, 6, 7], 
  c[2, 3, 5, 6, 7], c[2, 3, 4, 6, 7], c[2, 3, 4, 5, 7], c[2, 3, 4, 5, 6], 
  c[1, 4, 5, 6, 7], c[1, 3, 5, 6, 7], c[1, 3, 4, 6, 7], c[1, 3, 4, 5, 7], 
  c[1, 3, 4, 5, 6], c[1, 2, 5, 6, 7], c[1, 2, 4, 6, 7], c[1, 2, 4, 5, 7], 
  c[1, 2, 4, 5, 6], c[1, 2, 3, 7, 6], c[1, 2, 3, 7, 5], c[1, 2, 3, 6, 5], 
  c[1, 2, 3, 7, 4], c[1, 2, 3, 6, 4], c[1, 2, 3, 5, 4]], 
 GCO[c[3, 4, 5, 6, 7], c[2, 4, 5, 6, 7], c[2, 3, 5, 6, 7], c[2, 3, 4, 6, 7], 
  c[2, 3, 4, 5, 7], c[2, 3, 4, 5, 6], c[1, 4, 5, 6, 7], c[1, 3, 5, 6, 7], 
  c[1, 3, 4, 6, 7], c[1, 3, 4, 5, 7], c[1, 3, 4, 5, 6], c[1, 2, 5, 6, 7], 
  c[1, 2, 4, 7, 6], c[1, 2, 4, 7, 5], c[1, 2, 4, 6, 5], c[1, 2, 3, 7, 6], 
  c[1, 2, 3, 7, 5], c[1, 2, 3, 6, 5], c[1, 2, 7, 3, 4], c[1, 2, 6, 3, 4], 
  c[1, 2, 5, 3, 4]], GCO[c[3, 4, 5, 6, 7], c[2, 4, 5, 6, 7], 
  c[2, 3, 5, 6, 7], c[2, 3, 4, 6, 7], c[2, 3, 4, 5, 7], c[2, 3, 4, 5, 6], 
  c[1, 4, 5, 6, 7], c[1, 3, 5, 6, 7], c[1, 3, 4, 7, 6], c[1, 3, 4, 7, 5], 
  c[1, 3, 4, 6, 5], c[1, 2, 5, 6, 7], c[1, 2, 4, 7, 6], c[1, 2, 4, 7, 5], 
  c[1, 2, 4, 6, 5], c[1, 2, 3, 7, 6], c[1, 2, 3, 7, 5], c[1, 2, 3, 6, 5], 
  c[1, 4, 3, 2, 7], c[1, 4, 3, 2, 6], c[1, 4, 3, 2, 5]], 
 GCO[c[3, 4, 5, 6, 7], c[2, 4, 5, 6, 7], c[2, 3, 5, 6, 7], c[2, 3, 4, 6, 7], 
  c[2, 3, 4, 5, 7], c[2, 3, 4, 5, 6], c[1, 4, 5, 6, 7], c[1, 3, 5, 6, 7], 
  c[1, 3, 4, 7, 6], c[1, 3, 4, 7, 5], c[1, 3, 4, 6, 5], c[1, 2, 5, 7, 6], 
  c[1, 2, 4, 7, 6], c[1, 2, 7, 4, 5], c[1, 2, 6, 4, 5], c[1, 2, 3, 7, 6], 
  c[1, 2, 7, 3, 5], c[1, 2, 6, 3, 5], c[1, 4, 3, 2, 7], c[1, 4, 3, 2, 6], 
  c[1, 3, 4, 2, 5]], GCO[c[3, 4, 5, 6, 7], c[2, 4, 5, 6, 7], 
  c[2, 3, 5, 6, 7], c[2, 3, 4, 6, 7], c[2, 3, 4, 5, 7], c[2, 3, 4, 5, 6], 
  c[1, 4, 5, 6, 7], c[1, 3, 5, 6, 7], c[1, 3, 4, 7, 6], c[1, 3, 4, 7, 5], 
  c[1, 3, 4, 6, 5], c[1, 2, 7, 5, 6], c[1, 2, 7, 4, 6], c[1, 2, 7, 4, 5], 
  c[1, 2, 6, 5, 4], c[1, 2, 7, 3, 6], c[1, 2, 7, 3, 5], c[1, 2, 6, 5, 3], 
  c[1, 4, 3, 2, 7], c[1, 3, 4, 2, 6], c[1, 3, 4, 2, 5]], 
 GCO[c[3, 4, 5, 6, 7], c[2, 4, 5, 6, 7], c[2, 3, 5, 6, 7], c[2, 3, 4, 6, 7], 
  c[2, 3, 4, 5, 7], c[2, 3, 4, 5, 6], c[1, 4, 5, 6, 7], c[1, 3, 6, 5, 7], 
  c[1, 3, 6, 4, 7], c[1, 3, 5, 4, 7], c[1, 3, 4, 5, 6], c[1, 2, 6, 7, 5], 
  c[1, 2, 6, 7, 4], c[1, 2, 5, 4, 7], c[1, 2, 5, 4, 6], c[1, 3, 7, 2, 6], 
  c[1, 5, 2, 3, 7], c[1, 2, 5, 3, 6], c[1, 4, 2, 3, 7], c[1, 2, 4, 3, 6], 
  c[1, 2, 3, 4, 5]], GCO[c[3, 4, 5, 6, 7], c[2, 4, 5, 6, 7], 
  c[2, 3, 5, 6, 7], c[2, 3, 4, 6, 7], c[2, 3, 4, 5, 7], c[2, 3, 4, 5, 6], 
  c[1, 4, 5, 6, 7], c[1, 3, 6, 7, 5], c[1, 3, 6, 7, 4], c[1, 3, 5, 4, 7], 
  c[1, 3, 5, 4, 6], c[1, 2, 6, 7, 5], c[1, 2, 6, 7, 4], c[1, 2, 5, 4, 7], 
  c[1, 2, 5, 4, 6], c[1, 3, 2, 7, 6], c[1, 5, 2, 3, 7], c[1, 5, 2, 3, 6], 
  c[1, 4, 2, 3, 7], c[1, 4, 2, 3, 6], c[1, 2, 3, 4, 5]], 
 GCO[c[3, 4, 5, 6, 7], c[2, 4, 5, 6, 7], c[2, 3, 5, 6, 7], c[2, 3, 4, 7, 6], 
  c[2, 3, 4, 7, 5], c[2, 3, 4, 6, 5], c[1, 4, 5, 6, 7], c[1, 3, 5, 6, 7], 
  c[1, 3, 4, 7, 6], c[1, 3, 4, 7, 5], c[1, 3, 4, 6, 5], c[1, 2, 6, 5, 7], 
  c[1, 2, 6, 4, 7], c[1, 2, 5, 4, 7], c[1, 2, 4, 5, 6], c[1, 2, 6, 3, 7], 
  c[1, 2, 5, 3, 7], c[1, 2, 3, 5, 6], c[1, 2, 7, 4, 3], c[1, 2, 6, 3, 4], 
  c[1, 2, 5, 3, 4]], GCO[c[3, 4, 5, 6, 7], c[2, 4, 5, 6, 7], 
  c[2, 3, 5, 6, 7], c[2, 3, 4, 7, 6], c[2, 3, 4, 7, 5], c[2, 3, 4, 6, 5], 
  c[1, 4, 5, 6, 7], c[1, 3, 5, 7, 6], c[1, 3, 4, 7, 6], c[1, 3, 7, 4, 5], 
  c[1, 3, 6, 4, 5], c[1, 2, 7, 5, 6], c[1, 2, 7, 4, 6], c[1, 2, 7, 4, 5], 
  c[1, 2, 6, 5, 4], c[1, 2, 7, 3, 6], c[1, 5, 3, 2, 7], c[1, 3, 5, 2, 6], 
  c[1, 2, 3, 4, 7], c[1, 2, 4, 3, 6], c[1, 4, 2, 3, 5]], 
 GCO[c[3, 4, 5, 6, 7], c[2, 4, 5, 6, 7], c[2, 3, 5, 6, 7], c[2, 3, 4, 7, 6], 
  c[2, 3, 4, 7, 5], c[2, 3, 4, 6, 5], c[1, 4, 5, 6, 7], c[1, 3, 5, 7, 6], 
  c[1, 3, 4, 7, 6], c[1, 3, 7, 4, 5], c[1, 3, 6, 4, 5], c[1, 2, 7, 6, 5], 
  c[1, 2, 6, 7, 4], c[1, 2, 5, 7, 4], c[1, 2, 5, 6, 4], c[1, 2, 7, 6, 3], 
  c[1, 3, 5, 2, 7], c[1, 3, 5, 2, 6], c[1, 2, 4, 7, 3], c[1, 2, 4, 6, 3], 
  c[1, 3, 5, 2, 4]]}


==> anc/GFD36_7.m <==
(*Here are the 7 GFDs of (3,6) of different classes associated with their compatible GCOs.*)

{{GFD[FD[es[2, 3], es[4, 5], 1], FD[es[1, 3], es[4, 5], 2], 
   FD[es[1, 2], es[4, 5], 3], FD[es[1, 2], es[1, 2, 3], 4], 
   FD[es[1, 2], es[1, 2, 3], 5], FD[es[1, 2], es[1, 2, 3], 6]], 
  GCO[c[2, 3, 4, 5, 6], c[1, 3, 4, 5, 6], c[1, 2, 4, 5, 6], 
   c[1, 2, 3, 5, 6], c[1, 2, 3, 4, 6], c[1, 2, 3, 4, 5]]}, 
 {GFD[FD[es[2, 3], es[4, 5], 1], FD[es[1, 3], es[4, 5], 2], 
   FD[es[1, 2], es[4, 5], 3], FD[es[1, 2], es[3, 5], 4], 
   FD[es[1, 2], es[3, 4], 5], FD[es[1, 2], es[1, 2, 3], 6]], 
  GCO[c[2, 3, 4, 5, 6], c[1, 3, 4, 5, 6], c[1, 2, 4, 5, 6], 
   c[1, 2, 3, 5, 6], c[1, 2, 3, 4, 6], c[1, 2, 3, 4, 5]]}, 
 {GFD[FD[es[2, 3], es[4, 5], 1], FD[es[1, 3], es[4, 5], 2], 
   FD[es[1, 2], es[4, 5], 3], FD[es[1, 2], es[1, 2, 5], 4], 
   FD[es[1, 2], es[1, 2, 4], 5], FD[es[1, 2], es[1, 2, 3], 6]], 
  GCO[c[2, 3, 4, 5, 6], c[1, 3, 4, 5, 6], c[1, 2, 4, 5, 6], 
   c[1, 2, 3, 5, 6], c[1, 2, 3, 4, 6], c[1, 2, 3, 4, 5]]}, 
 {GFD[FD[es[2, 3], es[4, 5], 1], FD[es[1, 3], es[4, 5], 2], 
   FD[es[1, 2], es[4, 5], 3], FD[es[1, 5], es[1, 2, 5], 4], 
   FD[es[1, 4], es[1, 2, 4], 5], FD[es[1, 2], es[1, 2, 3], 6]], 
  GCO[c[2, 3, 4, 5, 6], c[1, 3, 4, 5, 6], c[1, 2, 4, 5, 6], 
   c[1, 2, 3, 5, 6], c[1, 2, 3, 4, 6], c[1, 2, 3, 4, 5]]}, 
 {GFD[FD[es[4, 5], es[2, 4, 5], 1], FD[es[4, 5], es[1, 4, 5], 2], 
   FD[es[1, 2], es[4, 5], 3], FD[es[1, 2], es[1, 2, 5], 4], 
   FD[es[1, 2], es[1, 2, 4], 5], FD[es[1, 2], es[1, 2, 3], 6]], 
  GCO[c[2, 3, 4, 5, 6], c[1, 3, 4, 5, 6], c[1, 2, 4, 5, 6], 
   c[1, 2, 3, 5, 6], c[1, 2, 3, 4, 6], c[1, 2, 3, 4, 5]]}, 
 {GFD[FD[es[2, 3], es[4, 5], 1], FD[es[1, 3], es[4, 5], 2], 
   FD[es[1, 2], es[1, 2, 4], 3], FD[es[1, 5], es[1, 2, 5], 4], 
   FD[es[1, 4], es[1, 2, 4], 5], FD[es[1, 2], es[1, 2, 4], 6]], 
  GCO[c[2, 3, 4, 5, 6], c[1, 3, 4, 5, 6], c[1, 2, 4, 5, 6], 
   c[1, 2, 3, 5, 6], c[1, 2, 3, 4, 6], c[1, 2, 3, 4, 5]]}, 
 {GFD[FD[es[2, 3], es[4, 5], 1], FD[es[1, 3], es[1, 3, 5], 2], 
   FD[es[1, 2], es[1, 2, 4], 3], FD[es[1, 5], es[1, 3, 5], 4], 
   FD[es[1, 4], es[1, 2, 4], 5], FD[es[2, 4], es[1, 2, 4], 6]], 
  GCO[c[2, 3, 4, 5, 6], c[1, 3, 4, 5, 6], c[1, 2, 4, 5, 6], 
   c[1, 2, 3, 5, 6], c[1, 2, 3, 4, 6], c[1, 2, 3, 4, 5]]}}


==> anc/GFD37_94.m <==
(*Here are the 94 GFDs of (3,7) of different classes associated with their compatible GCOs.*)

{{GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[4, 5, 6], 3], 
   FD[es[1, 2], es[5, 6], es[1, 2, 3], 4], FD[es[1, 2], es[4, 6], 
    es[1, 2, 3], 5], FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 7]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 5, 6, 7], 
   c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], FD[es[1, 3], es[4, 5], 
    es[1, 3, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 6], 3], 
   FD[es[1, 2], es[5, 6], es[1, 2, 3], 4], FD[es[1, 2], es[4, 6], 
    es[1, 2, 3], 5], FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 7]], GCO[c[2, 3, 6, 5, 4, 7], 
   c[1, 3, 6, 5, 4, 7], c[1, 2, 6, 5, 4, 7], c[1, 2, 3, 5, 6, 7], 
   c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 6, 5, 4]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[4, 5, 6], 3], 
   FD[es[1, 2], es[5, 6], es[1, 2, 5, 6], 4], FD[es[1, 2], es[4, 6], 
    es[1, 2, 4, 6], 5], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 6], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 7]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 7, 6, 5], 
   c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 5, 4], c[1, 2, 3, 6, 5, 4]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[4, 5, 6], 3], 
   FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 5], 4], FD[es[1, 2], es[1, 2, 3], 
    es[1, 2, 3, 4], 5], FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 7]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 5, 6, 7], 
   c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], FD[es[1, 3], es[4, 5], 
    es[1, 3, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 6], 3], 
   FD[es[1, 2], es[5, 6], es[3, 5, 6], 4], FD[es[1, 2], es[4, 6], 
    es[3, 4, 6], 5], FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], 
   FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 7]], GCO[c[2, 3, 6, 5, 4, 7], 
   c[1, 3, 6, 5, 4, 7], c[1, 2, 6, 5, 4, 7], c[1, 2, 3, 5, 6, 7], 
   c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 6, 5, 4]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], FD[es[1, 3], es[4, 5], 
    es[1, 3, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 6], 3], 
   FD[es[1, 2], es[5, 6], es[1, 2, 5, 6], 4], FD[es[1, 2], es[4, 6], 
    es[1, 2, 4, 6], 5], FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], 
   FD[es[1, 2], es[4, 5], es[3, 4, 5], 7]], GCO[c[2, 3, 6, 5, 4, 7], 
   c[1, 3, 6, 5, 4, 7], c[1, 2, 6, 5, 4, 7], c[1, 2, 3, 7, 6, 5], 
   c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 5, 4], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 6], 3], 
   FD[es[1, 2], es[5, 6], es[1, 2, 5, 6], 4], FD[es[1, 2], es[4, 6], 
    es[1, 2, 4, 6], 5], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 6], 
   FD[es[1, 2], es[4, 5], es[3, 4, 5], 7]], GCO[c[2, 3, 6, 5, 4, 7], 
   c[1, 3, 6, 5, 4, 7], c[1, 2, 6, 5, 4, 7], c[1, 2, 3, 7, 6, 5], 
   c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 5, 4], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[4, 5, 6], 3], 
   FD[es[1, 2], es[3, 5], es[1, 2, 3, 5], 4], FD[es[1, 2], es[3, 4], 
    es[1, 2, 3, 4], 5], FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 7]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 5, 6, 7], 
   c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[4, 5, 6], 3], 
   FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 5], 4], FD[es[1, 2], es[1, 2, 3], 
    es[1, 2, 3, 4], 5], FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 4], 6], 
   FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 4], 7]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 4, 5, 7], 
   c[1, 2, 3, 4, 5, 6]]}, {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], 
   FD[es[1, 3], es[4, 5], es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], 
    es[4, 5, 6], 3], FD[es[1, 2], es[1, 2, 5], es[1, 2, 3, 5], 4], 
   FD[es[1, 2], es[1, 2, 4], es[1, 2, 3, 4], 5], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], FD[es[1, 2], es[4, 5], 
    es[1, 2, 3], 7]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], 
   c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], 
   c[1, 2, 3, 7, 5, 4], c[1, 2, 3, 6, 5, 4]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[4, 5, 6], 3], 
   FD[es[1, 2], es[1, 2, 5], es[1, 2, 5, 6], 4], FD[es[1, 2], es[1, 2, 4], 
    es[1, 2, 4, 6], 5], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 6], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 7]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 7, 6, 5], 
   c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 5, 4], c[1, 2, 3, 6, 5, 4]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[4, 5, 6], 3], 
   FD[es[1, 2], es[1, 2, 6], es[1, 2, 5, 6], 4], FD[es[1, 2], es[1, 2, 6], 
    es[1, 2, 4, 6], 5], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 6], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 7]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 7, 5, 6], 
   c[1, 2, 3, 7, 4, 6], c[1, 2, 3, 7, 4, 5], c[1, 2, 3, 6, 5, 4]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 3], 
   FD[es[1, 2], es[5, 6], es[1, 2, 5, 6], 4], FD[es[1, 2], es[4, 6], 
    es[1, 2, 4, 6], 5], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 6], 
   FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 7]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 7, 6, 5], 
   c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 5, 4], c[1, 2, 3, 6, 5, 4]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 4, 5], 1], 
   FD[es[1, 3], es[4, 5], es[1, 3, 4, 5], 2], FD[es[1, 2], es[4, 5], 
    es[1, 2, 4, 5], 3], FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 5], 4], 
   FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 4], 5], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], FD[es[1, 2], es[4, 5], 
    es[1, 2, 3], 7]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], 
   c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], 
   c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[2, 6], es[4, 5], es[2, 3, 6], 1], FD[es[1, 6], es[4, 5], 
    es[1, 3, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 6], 3], 
   FD[es[1, 2], es[5, 6], es[1, 2, 3], 4], FD[es[1, 2], es[4, 6], 
    es[1, 2, 3], 5], FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 7]], GCO[c[2, 3, 7, 4, 5, 6], 
   c[1, 3, 7, 4, 5, 6], c[1, 2, 7, 4, 5, 6], c[1, 2, 3, 5, 6, 7], 
   c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 6, 5, 4]]}, 
 {GFD[FD[es[3, 6], es[4, 5], es[2, 3, 6], 1], FD[es[3, 6], es[4, 5], 
    es[1, 3, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 6], 3], 
   FD[es[1, 2], es[5, 6], es[1, 2, 3], 4], FD[es[1, 2], es[4, 6], 
    es[1, 2, 3], 5], FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 7]], GCO[c[2, 3, 6, 5, 4, 7], 
   c[1, 3, 6, 5, 4, 7], c[1, 2, 6, 5, 4, 7], c[1, 2, 3, 5, 6, 7], 
   c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 6, 5, 4]]}, 
 {GFD[FD[es[4, 5], es[4, 5, 6], es[2, 4, 5, 6], 1], 
   FD[es[4, 5], es[4, 5, 6], es[1, 4, 5, 6], 2], 
   FD[es[1, 2], es[4, 5], es[4, 5, 6], 3], FD[es[1, 2], es[1, 2, 3], 
    es[1, 2, 3, 5], 4], FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 4], 5], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], FD[es[1, 2], es[4, 5], 
    es[1, 2, 3], 7]], GCO[c[2, 3, 7, 6, 5, 4], c[1, 3, 7, 6, 5, 4], 
   c[1, 2, 7, 6, 5, 4], c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], 
   c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], FD[es[1, 3], es[4, 5], 
    es[1, 3, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 6], 3], 
   FD[es[1, 2], es[3, 5], es[3, 5, 6], 4], FD[es[1, 2], es[3, 4], 
    es[3, 4, 6], 5], FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], 
   FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 7]], GCO[c[2, 3, 6, 5, 4, 7], 
   c[1, 3, 6, 5, 4, 7], c[1, 2, 6, 5, 4, 7], c[1, 2, 3, 5, 6, 7], 
   c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 6, 5, 4]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], FD[es[1, 3], es[4, 5], 
    es[1, 3, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 6], 3], 
   FD[es[1, 2], es[1, 2, 5], es[1, 2, 5, 6], 4], FD[es[1, 2], es[1, 2, 4], 
    es[1, 2, 4, 6], 5], FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], 
   FD[es[1, 2], es[4, 5], es[3, 4, 5], 7]], GCO[c[2, 3, 6, 5, 4, 7], 
   c[1, 3, 6, 5, 4, 7], c[1, 2, 6, 5, 4, 7], c[1, 2, 3, 7, 6, 5], 
   c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 5, 4], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], FD[es[1, 3], es[4, 5], 
    es[1, 3, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 6], 3], 
   FD[es[5, 6], es[1, 5, 6], es[1, 2, 5, 6], 4], FD[es[4, 6], es[1, 4, 6], 
    es[1, 2, 4, 6], 5], FD[es[2, 3], es[4, 5], es[1, 2, 3], 6], 
   FD[es[4, 5], es[3, 4, 5], es[2, 3, 4, 5], 7]], 
  GCO[c[2, 3, 6, 5, 4, 7], c[1, 3, 6, 5, 4, 7], c[1, 2, 6, 5, 4, 7], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 5, 4], 
   c[1, 2, 3, 4, 5, 6]]}, {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], 
   FD[es[1, 3], es[4, 5], es[1, 3, 6], 2], FD[es[1, 2], es[4, 5], 
    es[1, 2, 4, 5], 3], FD[es[1, 2], es[5, 6], es[3, 5, 6], 4], 
   FD[es[1, 2], es[4, 6], es[3, 4, 6], 5], FD[es[1, 2], es[4, 5], 
    es[1, 2, 4, 5], 6], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 7]], 
  GCO[c[2, 3, 6, 5, 4, 7], c[1, 3, 6, 5, 4, 7], c[1, 2, 7, 6, 5, 4], 
   c[1, 2, 7, 3, 6, 5], c[1, 2, 7, 3, 6, 4], c[1, 2, 7, 3, 5, 4], 
   c[1, 2, 4, 5, 6, 3]]}, {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], 
   FD[es[1, 3], es[4, 5], es[1, 3, 6], 2], FD[es[1, 2], es[1, 2, 6], 
    es[1, 2, 4, 6], 3], FD[es[1, 2], es[5, 6], es[1, 2, 5, 6], 4], 
   FD[es[1, 2], es[4, 6], es[1, 2, 4, 6], 5], FD[es[1, 2], es[4, 5], 
    es[1, 2, 3], 6], FD[es[1, 2], es[3, 5], es[3, 4, 5], 7]], 
  GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 6, 4, 5, 7], c[1, 2, 6, 4, 5, 7], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 4, 5], 
   c[1, 2, 3, 5, 4, 6]]}, {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], 
   FD[es[1, 3], es[4, 5], es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], 
    es[1, 2, 6], 3], FD[es[1, 2], es[1, 2, 5], es[1, 2, 5, 6], 4], 
   FD[es[1, 2], es[1, 2, 4], es[1, 2, 4, 6], 5], 
   FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 6], FD[es[1, 2], es[4, 5], 
    es[3, 4, 5], 7]], GCO[c[2, 3, 6, 5, 4, 7], c[1, 3, 6, 5, 4, 7], 
   c[1, 2, 6, 5, 4, 7], c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], 
   c[1, 2, 3, 7, 5, 4], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 6], 3], 
   FD[es[1, 2], es[1, 2, 6], es[1, 2, 5, 6], 4], FD[es[1, 2], es[1, 2, 6], 
    es[1, 2, 4, 6], 5], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 6], 
   FD[es[1, 2], es[4, 5], es[3, 4, 5], 7]], GCO[c[2, 3, 6, 5, 4, 7], 
   c[1, 3, 6, 5, 4, 7], c[1, 2, 6, 5, 4, 7], c[1, 2, 3, 7, 5, 6], 
   c[1, 2, 3, 7, 4, 6], c[1, 2, 3, 7, 4, 5], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 6], 3], 
   FD[es[5, 6], es[1, 5, 6], es[1, 2, 5, 6], 4], FD[es[4, 6], es[1, 4, 6], 
    es[1, 2, 4, 6], 5], FD[es[4, 5], es[1, 4, 5], es[1, 2, 4, 5], 6], 
   FD[es[1, 2], es[4, 5], es[3, 4, 5], 7]], GCO[c[2, 3, 6, 5, 4, 7], 
   c[1, 3, 6, 5, 4, 7], c[1, 2, 6, 5, 4, 7], c[1, 2, 3, 7, 6, 5], 
   c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 5, 4], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[4, 5, 6], 3], 
   FD[es[1, 2], es[3, 5], es[1, 2, 3, 5], 4], FD[es[1, 2], es[3, 4], 
    es[1, 2, 3, 4], 5], FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 4], 6], 
   FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 4], 7]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 4, 5, 7], 
   c[1, 2, 3, 4, 5, 6]]}, {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], 
   FD[es[1, 3], es[4, 5], es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], 
    es[4, 5, 6], 3], FD[es[1, 5], es[1, 2, 5], es[1, 2, 3, 5], 4], 
   FD[es[1, 4], es[1, 2, 4], es[1, 2, 3, 4], 5], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], FD[es[1, 2], es[4, 5], 
    es[1, 2, 3], 7]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], 
   c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], 
   c[1, 2, 3, 7, 5, 4], c[1, 2, 3, 6, 5, 4]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[4, 5, 6], 3], 
   FD[es[1, 5], es[1, 2, 5], es[1, 2, 5, 6], 4], FD[es[1, 4], es[1, 2, 4], 
    es[1, 2, 4, 6], 5], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 6], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 7]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 7, 6, 5], 
   c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 5, 4], c[1, 2, 3, 6, 5, 4]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[4, 5, 6], 3], 
   FD[es[1, 6], es[1, 2, 6], es[1, 2, 5, 6], 4], FD[es[1, 6], es[1, 2, 6], 
    es[1, 2, 4, 6], 5], FD[es[4, 5], es[1, 4, 5], es[1, 2, 4, 5], 6], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 7]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 7, 5, 6], 
   c[1, 2, 3, 7, 4, 6], c[1, 2, 3, 7, 4, 5], c[1, 2, 3, 6, 5, 4]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 3], 
   FD[es[1, 2], es[1, 2, 5], es[1, 2, 5, 6], 4], FD[es[1, 2], es[1, 2, 4], 
    es[1, 2, 4, 6], 5], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 6], 
   FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 7]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 7, 6, 5], 
   c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 5, 4], c[1, 2, 3, 6, 5, 4]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 3], 
   FD[es[1, 2], es[1, 2, 6], es[1, 2, 5, 6], 4], FD[es[1, 2], es[1, 2, 6], 
    es[1, 2, 4, 6], 5], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 6], 
   FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 7]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 7, 5, 6], 
   c[1, 2, 3, 7, 4, 6], c[1, 2, 3, 7, 4, 5], c[1, 2, 3, 6, 5, 4]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 6], es[4, 5, 6], 3], 
   FD[es[1, 2], es[1, 2, 5], es[1, 2, 5, 6], 4], FD[es[1, 2], es[1, 2, 4], 
    es[1, 2, 4, 6], 5], FD[es[1, 2], es[1, 2, 5], es[1, 2, 4, 5], 6], 
   FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 5], 7]], 
  GCO[c[2, 3, 5, 4, 6, 7], c[1, 3, 5, 4, 6, 7], c[1, 2, 5, 4, 6, 7], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 4, 5], 
   c[1, 2, 3, 6, 4, 5]]}, {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], 
   FD[es[1, 3], es[4, 5], es[4, 5, 6], 2], FD[es[1, 2], es[1, 2, 6], 
    es[1, 2, 4, 6], 3], FD[es[1, 2], es[5, 6], es[1, 2, 5, 6], 4], 
   FD[es[1, 2], es[4, 6], es[1, 2, 4, 6], 5], FD[es[1, 2], es[4, 5], 
    es[1, 2, 4, 5], 6], FD[es[1, 2], es[3, 5], es[3, 4, 5], 7]], 
  GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 6, 4, 5, 7], c[1, 2, 6, 4, 5, 7], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 4, 5], 
   c[1, 2, 3, 5, 4, 6]]}, {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 4, 5], 1], 
   FD[es[1, 3], es[4, 5], es[1, 3, 4, 5], 2], FD[es[1, 2], es[4, 5], 
    es[1, 2, 6], 3], FD[es[1, 2], es[5, 6], es[1, 2, 5, 6], 4], 
   FD[es[1, 2], es[4, 6], es[1, 2, 4, 6], 5], FD[es[1, 2], es[4, 5], 
    es[3, 4, 5], 6], FD[es[1, 2], es[4, 5], es[3, 4, 5], 7]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 7, 4, 5, 6], 
   c[1, 2, 7, 3, 6, 5], c[1, 2, 7, 3, 6, 4], c[1, 2, 7, 3, 5, 4], 
   c[1, 2, 6, 5, 4, 3]]}, {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 4, 5], 1], 
   FD[es[1, 3], es[4, 5], es[1, 3, 4, 5], 2], FD[es[1, 2], es[4, 5], 
    es[1, 2, 4, 5], 3], FD[es[1, 2], es[3, 5], es[1, 2, 3, 5], 4], 
   FD[es[1, 2], es[3, 4], es[1, 2, 3, 4], 5], FD[es[1, 2], es[4, 5], 
    es[1, 2, 3], 6], FD[es[1, 2], es[4, 5], es[1, 2, 3], 7]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 4, 5, 7], 
   c[1, 2, 3, 4, 5, 6]]}, {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 4, 5], 1], 
   FD[es[1, 3], es[4, 5], es[1, 3, 4, 5], 2], FD[es[1, 2], es[4, 5], 
    es[1, 2, 4, 5], 3], FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 5], 4], 
   FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 4], 5], 
   FD[es[1, 2], es[4, 5], es[3, 4, 5], 6], FD[es[1, 2], es[4, 5], 
    es[3, 4, 5], 7]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], 
   c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], 
   c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[2, 3], es[2, 3, 6], es[2, 3, 4, 6], 1], 
   FD[es[1, 3], es[1, 3, 6], es[1, 3, 4, 6], 2], 
   FD[es[1, 2], es[4, 5], es[1, 2, 6], 3], FD[es[1, 2], es[5, 6], 
    es[3, 5, 6], 4], FD[es[1, 2], es[4, 6], es[3, 4, 6], 5], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], FD[es[1, 2], es[1, 2, 5], 
    es[1, 2, 4, 5], 7]], GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 6, 4, 5, 7], 
   c[1, 2, 6, 4, 5, 7], c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], 
   c[1, 2, 3, 5, 4, 7], c[1, 2, 3, 6, 4, 5]]}, 
 {GFD[FD[es[2, 6], es[4, 5], es[2, 3, 6], 1], FD[es[1, 6], es[4, 5], 
    es[1, 3, 6], 2], FD[es[1, 6], es[4, 5], es[1, 2, 6], 3], 
   FD[es[2, 3], es[5, 6], es[1, 2, 3], 4], FD[es[2, 3], es[4, 6], 
    es[1, 2, 3], 5], FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], 
   FD[es[2, 3], es[4, 5], es[1, 2, 3], 7]], GCO[c[2, 3, 7, 4, 5, 6], 
   c[1, 3, 7, 4, 5, 6], c[1, 2, 7, 4, 5, 6], c[1, 2, 3, 5, 6, 7], 
   c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 6, 5, 4]]}, 
 {GFD[FD[es[2, 6], es[4, 5], es[2, 4, 5, 6], 1], 
   FD[es[1, 6], es[4, 5], es[1, 4, 5, 6], 2], FD[es[1, 2], es[4, 5], 
    es[4, 5, 6], 3], FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 5], 4], 
   FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 4], 5], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], FD[es[1, 2], es[4, 5], 
    es[1, 2, 3], 7]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 7, 4, 5, 6], 
   c[1, 2, 7, 4, 5, 6], c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], 
   c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 6, 5, 4]]}, 
 {GFD[FD[es[3, 6], es[2, 3, 6], es[2, 3, 4, 6], 1], 
   FD[es[3, 6], es[1, 3, 6], es[1, 3, 4, 6], 2], FD[es[1, 2], es[1, 2, 6], 
    es[1, 2, 4, 6], 3], FD[es[1, 2], es[5, 6], es[1, 2, 3], 4], 
   FD[es[1, 2], es[4, 6], es[1, 2, 3], 5], FD[es[1, 2], es[4, 5], 
    es[1, 2, 3], 6], FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 5], 7]], 
  GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 6, 4, 5, 7], c[1, 2, 6, 4, 5, 7], 
   c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 5, 4, 7], 
   c[1, 2, 3, 6, 4, 5]]}, {GFD[FD[es[4, 5], es[2, 4, 5], es[2, 3, 4, 5], 1], 
   FD[es[4, 5], es[1, 4, 5], es[1, 3, 4, 5], 2], 
   FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 3], FD[es[1, 2], es[1, 2, 3], 
    es[1, 2, 3, 5], 4], FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 4], 5], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], FD[es[1, 2], es[4, 5], 
    es[1, 2, 3], 7]], GCO[c[2, 3, 7, 6, 5, 4], c[1, 3, 7, 6, 5, 4], 
   c[1, 2, 7, 6, 5, 4], c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], 
   c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[4, 5], es[2, 4, 5], es[2, 4, 5, 6], 1], 
   FD[es[4, 5], es[1, 4, 5], es[1, 4, 5, 6], 2], 
   FD[es[1, 2], es[4, 5], es[4, 5, 6], 3], FD[es[1, 2], es[1, 2, 3], 
    es[1, 2, 3, 5], 4], FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 4], 5], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], FD[es[1, 2], es[4, 5], 
    es[1, 2, 3], 7]], GCO[c[2, 3, 7, 6, 5, 4], c[1, 3, 7, 6, 5, 4], 
   c[1, 2, 7, 6, 5, 4], c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], 
   c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], FD[es[1, 3], es[4, 5], 
    es[1, 3, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 6], 3], 
   FD[es[1, 5], es[1, 2, 5], es[1, 2, 5, 6], 4], FD[es[1, 4], es[1, 2, 4], 
    es[1, 2, 4, 6], 5], FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], 
   FD[es[1, 2], es[4, 5], es[3, 4, 5], 7]], GCO[c[2, 3, 6, 5, 4, 7], 
   c[1, 3, 6, 5, 4, 7], c[1, 2, 6, 5, 4, 7], c[1, 2, 3, 7, 6, 5], 
   c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 5, 4], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], FD[es[1, 3], es[4, 5], 
    es[1, 3, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 6], 3], 
   FD[es[1, 5], es[1, 5, 6], es[1, 2, 5, 6], 4], FD[es[1, 4], es[1, 4, 6], 
    es[1, 2, 4, 6], 5], FD[es[2, 3], es[4, 5], es[1, 2, 3], 6], 
   FD[es[4, 5], es[3, 4, 5], es[2, 3, 4, 5], 7]], 
  GCO[c[2, 3, 6, 5, 4, 7], c[1, 3, 6, 5, 4, 7], c[1, 2, 6, 5, 4, 7], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 5, 4], 
   c[1, 2, 3, 4, 5, 6]]}, {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], 
   FD[es[1, 3], es[4, 5], es[1, 3, 6], 2], FD[es[1, 2], es[4, 5], 
    es[1, 2, 4, 5], 3], FD[es[1, 2], es[3, 5], es[3, 5, 6], 4], 
   FD[es[1, 2], es[3, 4], es[3, 4, 6], 5], FD[es[1, 2], es[4, 5], 
    es[1, 2, 4, 5], 6], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 7]], 
  GCO[c[2, 3, 6, 5, 4, 7], c[1, 3, 6, 5, 4, 7], c[1, 2, 7, 6, 5, 4], 
   c[1, 2, 7, 3, 5, 6], c[1, 2, 7, 3, 4, 6], c[1, 2, 7, 3, 4, 5], 
   c[1, 2, 4, 5, 6, 3]]}, {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], 
   FD[es[1, 3], es[4, 5], es[1, 3, 6], 2], FD[es[1, 2], es[4, 5], 
    es[1, 2, 4, 5], 3], FD[es[5, 6], es[3, 5, 6], es[1, 3, 5, 6], 4], 
   FD[es[4, 6], es[3, 4, 6], es[1, 3, 4, 6], 5], 
   FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 6], FD[es[4, 5], es[2, 4, 5], 
    es[1, 2, 4, 5], 7]], GCO[c[2, 3, 6, 5, 4, 7], c[1, 3, 6, 5, 4, 7], 
   c[1, 2, 7, 6, 5, 4], c[1, 2, 7, 3, 6, 5], c[1, 2, 7, 3, 6, 4], 
   c[1, 2, 7, 3, 5, 4], c[1, 2, 4, 5, 6, 3]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], FD[es[1, 3], es[4, 5], 
    es[1, 3, 6], 2], FD[es[1, 2], es[1, 2, 6], es[1, 2, 4, 6], 3], 
   FD[es[1, 2], es[1, 2, 5], es[1, 2, 5, 6], 4], FD[es[1, 2], es[1, 2, 4], 
    es[1, 2, 4, 6], 5], FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], 
   FD[es[1, 2], es[3, 5], es[3, 4, 5], 7]], GCO[c[2, 3, 6, 4, 5, 7], 
   c[1, 3, 6, 4, 5, 7], c[1, 2, 6, 4, 5, 7], c[1, 2, 3, 7, 6, 5], 
   c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 4, 5], c[1, 2, 3, 5, 4, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], FD[es[1, 3], es[4, 5], 
    es[1, 3, 6], 2], FD[es[1, 2], es[1, 2, 6], es[1, 2, 4, 6], 3], 
   FD[es[5, 6], es[1, 5, 6], es[1, 2, 5, 6], 4], FD[es[4, 6], es[1, 4, 6], 
    es[1, 2, 4, 6], 5], FD[es[2, 3], es[4, 5], es[1, 2, 3], 6], 
   FD[es[3, 5], es[3, 4, 5], es[2, 3, 4, 5], 7]], 
  GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 6, 4, 5, 7], c[1, 2, 6, 4, 5, 7], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 4, 5], 
   c[1, 2, 3, 5, 4, 6]]}, {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], 
   FD[es[1, 6], es[4, 5], es[1, 3, 6], 2], FD[es[1, 6], es[4, 5], 
    es[1, 2, 6], 3], FD[es[5, 6], es[1, 5, 6], es[1, 2, 5, 6], 4], 
   FD[es[4, 6], es[1, 4, 6], es[1, 2, 4, 6], 5], 
   FD[es[2, 3], es[4, 5], es[1, 2, 3], 6], FD[es[4, 5], es[3, 4, 5], 
    es[2, 3, 4, 5], 7]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 7, 4, 5, 6], 
   c[1, 2, 7, 4, 5, 6], c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], 
   c[1, 2, 3, 7, 5, 4], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 6], 3], 
   FD[es[1, 5], es[1, 2, 5], es[1, 2, 5, 6], 4], FD[es[1, 4], es[1, 2, 4], 
    es[1, 2, 4, 6], 5], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 6], 
   FD[es[1, 2], es[4, 5], es[3, 4, 5], 7]], GCO[c[2, 3, 6, 5, 4, 7], 
   c[1, 3, 6, 5, 4, 7], c[1, 2, 6, 5, 4, 7], c[1, 2, 3, 7, 6, 5], 
   c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 5, 4], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 6], 3], 
   FD[es[1, 6], es[1, 2, 6], es[1, 2, 5, 6], 4], FD[es[1, 6], es[1, 2, 6], 
    es[1, 2, 4, 6], 5], FD[es[4, 5], es[1, 4, 5], es[1, 2, 4, 5], 6], 
   FD[es[1, 2], es[4, 5], es[3, 4, 5], 7]], GCO[c[2, 3, 6, 5, 4, 7], 
   c[1, 3, 6, 5, 4, 7], c[1, 2, 6, 5, 4, 7], c[1, 2, 3, 7, 5, 6], 
   c[1, 2, 3, 7, 4, 6], c[1, 2, 3, 7, 4, 5], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 6], 3], 
   FD[es[1, 6], es[1, 5, 6], es[1, 2, 5, 6], 4], FD[es[1, 6], es[1, 4, 6], 
    es[1, 2, 4, 6], 5], FD[es[4, 5], es[1, 4, 5], es[1, 2, 4, 5], 6], 
   FD[es[1, 2], es[4, 5], es[3, 4, 5], 7]], GCO[c[2, 3, 6, 5, 4, 7], 
   c[1, 3, 6, 5, 4, 7], c[1, 2, 6, 5, 4, 7], c[1, 2, 3, 7, 5, 6], 
   c[1, 2, 3, 7, 4, 6], c[1, 2, 3, 7, 4, 5], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[4, 5, 6], 3], 
   FD[es[1, 5], es[2, 6], es[1, 2, 5, 6], 4], FD[es[1, 4], es[2, 6], 
    es[1, 2, 4, 6], 5], FD[es[4, 5], es[2, 4, 5], es[1, 2, 4, 5], 6], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 7]], GCO[c[2, 3, 5, 4, 6, 7], 
   c[1, 3, 5, 4, 6, 7], c[1, 2, 7, 6, 5, 4], c[1, 2, 6, 7, 3, 5], 
   c[1, 2, 6, 7, 3, 4], c[1, 2, 4, 5, 7, 3], c[1, 2, 4, 5, 6, 3]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[4, 5, 6], 3], 
   FD[es[1, 5], es[1, 2, 5], es[1, 2, 3, 5], 4], FD[es[1, 4], es[1, 2, 4], 
    es[1, 2, 3, 4], 5], FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 4], 6], 
   FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 4], 7]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 5, 4], 
   c[1, 2, 3, 6, 5, 4]]}, {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], 
   FD[es[1, 3], es[4, 5], es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], 
    es[1, 2, 4, 5], 3], FD[es[1, 6], es[1, 2, 6], es[1, 2, 5, 6], 4], 
   FD[es[1, 6], es[1, 2, 6], es[1, 2, 4, 6], 5], FD[es[4, 5], es[1, 4, 5], 
    es[1, 2, 4, 5], 6], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 7]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 7, 5, 6], c[1, 2, 3, 7, 4, 6], c[1, 2, 3, 7, 4, 5], 
   c[1, 2, 3, 6, 5, 4]]}, {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], 
   FD[es[1, 3], es[4, 5], es[4, 5, 6], 2], FD[es[1, 2], es[4, 6], 
    es[4, 5, 6], 3], FD[es[1, 2], es[3, 6], es[1, 2, 5], 4], 
   FD[es[1, 2], es[1, 2, 4], es[1, 2, 4, 6], 5], 
   FD[es[1, 2], es[3, 4], es[1, 2, 5], 6], FD[es[1, 2], es[1, 2, 3], 
    es[1, 2, 3, 5], 7]], GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 6, 4, 5, 7], 
   c[1, 2, 7, 6, 4, 5], c[1, 2, 7, 3, 6, 5], c[1, 2, 7, 3, 6, 4], 
   c[1, 2, 7, 3, 4, 5], c[1, 2, 5, 4, 6, 3]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 6], es[4, 5, 6], 3], 
   FD[es[1, 5], es[1, 2, 5], es[1, 2, 5, 6], 4], FD[es[1, 4], es[1, 2, 4], 
    es[1, 2, 4, 6], 5], FD[es[1, 2], es[1, 2, 5], es[1, 2, 4, 5], 6], 
   FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 5], 7]], 
  GCO[c[2, 3, 5, 4, 6, 7], c[1, 3, 5, 4, 6, 7], c[1, 2, 5, 4, 6, 7], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 4, 5], 
   c[1, 2, 3, 6, 4, 5]]}, {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], 
   FD[es[1, 3], es[4, 5], es[4, 5, 6], 2], FD[es[1, 2], es[4, 6], 
    es[1, 2, 4, 6], 3], FD[es[1, 2], es[1, 2, 5], es[1, 2, 5, 6], 4], 
   FD[es[1, 2], es[1, 2, 4], es[1, 2, 4, 6], 5], FD[es[1, 2], es[1, 2, 5], 
    es[1, 2, 4, 5], 6], FD[es[1, 2], es[3, 5], es[1, 2, 3, 5], 7]], 
  GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 6, 4, 5, 7], c[1, 2, 6, 4, 5, 7], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 4, 5], 
   c[1, 2, 3, 5, 4, 6]]}, {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], 
   FD[es[1, 3], es[4, 5], es[1, 3, 4, 5], 2], FD[es[1, 2], es[4, 5], 
    es[1, 2, 6], 3], FD[es[5, 6], es[1, 5, 6], es[1, 2, 5, 6], 4], 
   FD[es[4, 6], es[1, 4, 6], es[1, 2, 4, 6], 5], FD[es[4, 5], es[1, 4, 5], 
    es[1, 3, 4, 5], 6], FD[es[4, 5], es[3, 4, 5], es[1, 3, 4, 5], 7]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 7, 4, 5, 6], 
   c[1, 2, 7, 3, 6, 5], c[1, 2, 7, 3, 6, 4], c[1, 2, 7, 3, 5, 4], 
   c[1, 2, 6, 5, 4, 3]]}, {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 4, 5], 1], 
   FD[es[1, 3], es[4, 5], es[1, 3, 4, 5], 2], FD[es[1, 2], es[4, 5], 
    es[1, 2, 6], 3], FD[es[1, 2], es[5, 6], es[1, 2, 5, 6], 4], 
   FD[es[1, 2], es[4, 6], es[1, 2, 4, 6], 5], FD[es[4, 5], es[3, 4, 5], 
    es[1, 3, 4, 5], 6], FD[es[4, 5], es[3, 4, 5], es[1, 3, 4, 5], 7]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 7, 4, 5, 6], 
   c[1, 2, 7, 3, 6, 5], c[1, 2, 7, 3, 6, 4], c[1, 2, 7, 3, 5, 4], 
   c[1, 2, 6, 5, 4, 3]]}, {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 4, 5], 1], 
   FD[es[1, 3], es[4, 5], es[1, 3, 4, 5], 2], FD[es[1, 2], es[4, 5], 
    es[1, 2, 6], 3], FD[es[1, 2], es[1, 2, 5], es[1, 2, 5, 6], 4], 
   FD[es[1, 2], es[1, 2, 4], es[1, 2, 4, 6], 5], 
   FD[es[1, 2], es[4, 5], es[3, 4, 5], 6], FD[es[1, 2], es[4, 5], 
    es[3, 4, 5], 7]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], 
   c[1, 2, 7, 4, 5, 6], c[1, 2, 7, 3, 6, 5], c[1, 2, 7, 3, 6, 4], 
   c[1, 2, 7, 3, 5, 4], c[1, 2, 6, 5, 4, 3]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 4, 5], 1], 
   FD[es[1, 3], es[4, 5], es[1, 3, 4, 5], 2], FD[es[1, 2], es[4, 5], 
    es[1, 2, 4, 5], 3], FD[es[1, 2], es[3, 5], es[1, 2, 3, 5], 4], 
   FD[es[1, 2], es[3, 4], es[1, 2, 3, 4], 5], FD[es[1, 2], es[4, 5], 
    es[1, 2, 4, 5], 6], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 7]], 
  GCO[c[2, 3, 5, 4, 6, 7], c[1, 3, 5, 4, 6, 7], c[1, 2, 5, 4, 6, 7], 
   c[1, 2, 3, 5, 7, 6], c[1, 2, 3, 4, 7, 6], c[1, 2, 3, 7, 5, 4], 
   c[1, 2, 3, 6, 5, 4]]}, {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 4, 5], 1], 
   FD[es[1, 3], es[4, 5], es[1, 3, 4, 5], 2], FD[es[1, 2], es[4, 5], 
    es[1, 2, 4, 5], 3], FD[es[1, 2], es[1, 2, 5], es[1, 2, 3, 5], 4], 
   FD[es[1, 2], es[1, 2, 4], es[1, 2, 3, 4], 5], 
   FD[es[1, 2], es[4, 5], es[3, 4, 5], 6], FD[es[1, 2], es[4, 5], 
    es[3, 4, 5], 7]], GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 7, 6], 
   c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], 
   c[1, 2, 3, 5, 4, 7], c[1, 2, 3, 5, 4, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 6], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], es[4, 5, 6], 3], 
   FD[es[1, 6], es[1, 2, 6], es[1, 2, 5, 6], 4], FD[es[1, 6], es[1, 2, 6], 
    es[1, 2, 4, 6], 5], FD[es[1, 4], es[1, 4, 5], es[1, 2, 4, 5], 6], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 7]], GCO[c[2, 3, 5, 4, 6, 7], 
   c[1, 3, 5, 4, 6, 7], c[1, 2, 5, 4, 6, 7], c[1, 2, 3, 7, 5, 6], 
   c[1, 2, 3, 7, 4, 6], c[1, 2, 3, 7, 5, 4], c[1, 2, 3, 6, 4, 5]]}, 
 {GFD[FD[es[2, 3], es[2, 3, 6], es[2, 3, 4, 6], 1], 
   FD[es[1, 3], es[1, 3, 6], es[1, 3, 4, 6], 2], 
   FD[es[1, 2], es[4, 5], es[1, 2, 6], 3], FD[es[1, 2], es[5, 6], 
    es[3, 5, 6], 4], FD[es[4, 6], es[3, 4, 6], es[1, 3, 4, 6], 5], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], FD[es[2, 5], es[1, 2, 5], 
    es[1, 2, 4, 5], 7]], GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 6, 4, 5, 7], 
   c[1, 2, 7, 5, 4, 6], c[1, 2, 7, 6, 5, 3], c[1, 2, 7, 6, 4, 3], 
   c[1, 2, 7, 4, 5, 3], c[1, 2, 5, 4, 6, 3]]}, 
 {GFD[FD[es[2, 6], es[4, 5], es[2, 4, 5, 6], 1], 
   FD[es[1, 6], es[4, 5], es[1, 4, 5, 6], 2], FD[es[4, 5], es[4, 5, 6], 
    es[1, 4, 5, 6], 3], FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 5], 4], 
   FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 4], 5], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], FD[es[2, 3], es[4, 5], 
    es[1, 2, 3], 7]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 7, 4, 5, 6], 
   c[1, 2, 7, 4, 5, 6], c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], 
   c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 6, 5, 4]]}, 
 {GFD[FD[es[2, 6], es[2, 3, 6], es[2, 3, 4, 6], 1], 
   FD[es[1, 6], es[1, 3, 6], es[1, 3, 4, 6], 2], FD[es[1, 6], es[1, 2, 6], 
    es[1, 2, 4, 6], 3], FD[es[2, 3], es[5, 6], es[1, 2, 3], 4], 
   FD[es[2, 3], es[4, 6], es[1, 2, 3], 5], FD[es[1, 2], es[4, 5], 
    es[1, 2, 3], 6], FD[es[2, 3], es[1, 2, 3], es[1, 2, 3, 5], 7]], 
  GCO[c[2, 3, 7, 5, 4, 6], c[1, 3, 7, 5, 4, 6], c[1, 2, 7, 5, 4, 6], 
   c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 5, 4, 7], 
   c[1, 2, 3, 6, 4, 5]]}, {GFD[FD[es[4, 5], es[2, 4, 5], es[2, 3, 4, 5], 1], 
   FD[es[4, 5], es[1, 4, 5], es[1, 3, 4, 5], 2], 
   FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 3], FD[es[1, 2], es[1, 2, 3], 
    es[1, 2, 3, 5], 4], FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 4], 5], 
   FD[es[1, 2], es[4, 5], es[3, 4, 5], 6], FD[es[1, 2], es[4, 5], 
    es[3, 4, 5], 7]], GCO[c[2, 3, 7, 6, 5, 4], c[1, 3, 7, 6, 5, 4], 
   c[1, 2, 7, 6, 5, 4], c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], 
   c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[4, 5], es[2, 4, 5], es[2, 3, 4, 5], 1], 
   FD[es[4, 5], es[1, 4, 5], es[1, 3, 4, 5], 2], FD[es[4, 5], es[1, 4, 5], 
    es[1, 2, 4, 5], 3], FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 5], 4], 
   FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 4], 5], 
   FD[es[2, 3], es[4, 5], es[1, 2, 3], 6], FD[es[2, 3], es[4, 5], 
    es[1, 2, 3], 7]], GCO[c[2, 3, 7, 6, 5, 4], c[1, 3, 7, 6, 5, 4], 
   c[1, 2, 7, 6, 5, 4], c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], 
   c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], FD[es[1, 3], es[4, 5], 
    es[1, 3, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 3], 
   FD[es[3, 5], es[3, 5, 6], es[1, 3, 5, 6], 4], FD[es[3, 4], es[3, 4, 6], 
    es[1, 3, 4, 6], 5], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 6], 
   FD[es[4, 5], es[2, 4, 5], es[1, 2, 4, 5], 7]], 
  GCO[c[2, 3, 6, 5, 4, 7], c[1, 3, 6, 5, 4, 7], c[1, 2, 7, 6, 5, 4], 
   c[1, 2, 7, 3, 5, 6], c[1, 2, 7, 3, 4, 6], c[1, 2, 7, 3, 4, 5], 
   c[1, 2, 4, 5, 6, 3]]}, {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], 
   FD[es[1, 3], es[4, 5], es[1, 3, 6], 2], FD[es[1, 2], es[1, 2, 6], 
    es[1, 2, 4, 6], 3], FD[es[1, 5], es[1, 2, 5], es[1, 2, 5, 6], 4], 
   FD[es[1, 4], es[1, 2, 4], es[1, 2, 4, 6], 5], 
   FD[es[1, 2], es[4, 5], es[1, 2, 3], 6], FD[es[1, 2], es[3, 5], 
    es[3, 4, 5], 7]], GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 6, 4, 5, 7], 
   c[1, 2, 6, 4, 5, 7], c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], 
   c[1, 2, 3, 7, 4, 5], c[1, 2, 3, 5, 4, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], FD[es[1, 3], es[4, 5], 
    es[1, 3, 6], 2], FD[es[1, 2], es[1, 2, 6], es[1, 2, 4, 6], 3], 
   FD[es[1, 5], es[1, 5, 6], es[1, 2, 5, 6], 4], FD[es[1, 4], es[1, 4, 6], 
    es[1, 2, 4, 6], 5], FD[es[2, 3], es[4, 5], es[1, 2, 3], 6], 
   FD[es[3, 5], es[3, 4, 5], es[2, 3, 4, 5], 7]], 
  GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 6, 4, 5, 7], c[1, 2, 6, 4, 5, 7], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 4, 5], 
   c[1, 2, 3, 5, 4, 6]]}, {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], 
   FD[es[1, 3], es[1, 3, 6], es[1, 3, 4, 6], 2], 
   FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 3], FD[es[5, 6], es[3, 5, 6], 
    es[1, 3, 5, 6], 4], FD[es[4, 6], es[3, 4, 6], es[1, 3, 4, 6], 5], 
   FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 6], FD[es[2, 5], es[2, 4, 5], 
    es[1, 2, 4, 5], 7]], GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 6, 4, 5, 7], 
   c[1, 2, 7, 6, 4, 5], c[1, 2, 7, 3, 6, 5], c[1, 2, 7, 3, 6, 4], 
   c[1, 2, 7, 3, 4, 5], c[1, 2, 5, 4, 6, 3]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], FD[es[1, 3], es[1, 3, 6], 
    es[1, 3, 5, 6], 2], FD[es[1, 2], es[1, 2, 6], es[1, 2, 4, 6], 3], 
   FD[es[5, 6], es[1, 5, 6], es[1, 3, 5, 6], 4], FD[es[4, 6], es[1, 4, 6], 
    es[1, 2, 4, 6], 5], FD[es[2, 3], es[4, 5], es[1, 2, 3], 6], 
   FD[es[2, 4], es[3, 5], es[2, 3, 4, 5], 7]], GCO[c[2, 3, 6, 5, 4, 7], 
   c[1, 3, 6, 5, 4, 7], c[1, 2, 6, 7, 5, 4], c[1, 2, 7, 3, 6, 5], 
   c[1, 2, 7, 3, 6, 4], c[1, 2, 3, 7, 5, 4], c[1, 2, 4, 5, 3, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], FD[es[1, 6], es[4, 5], 
    es[1, 3, 6], 2], FD[es[1, 6], es[1, 2, 6], es[1, 2, 4, 6], 3], 
   FD[es[5, 6], es[1, 5, 6], es[1, 2, 5, 6], 4], FD[es[4, 6], es[1, 4, 6], 
    es[1, 2, 4, 6], 5], FD[es[2, 3], es[4, 5], es[1, 2, 3], 6], 
   FD[es[3, 5], es[3, 4, 5], es[2, 3, 4, 5], 7]], 
  GCO[c[2, 3, 7, 5, 4, 6], c[1, 3, 7, 5, 4, 6], c[1, 2, 7, 5, 4, 6], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 4, 5], 
   c[1, 2, 3, 5, 4, 6]]}, {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], 
   FD[es[1, 3], es[4, 5], es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], 
    es[1, 2, 6], 3], FD[es[1, 5], es[2, 6], es[1, 2, 5, 6], 4], 
   FD[es[1, 4], es[2, 6], es[1, 2, 4, 6], 5], FD[es[4, 5], es[2, 4, 5], 
    es[1, 2, 4, 5], 6], FD[es[1, 2], es[4, 5], es[3, 4, 5], 7]], 
  GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 6, 4, 5, 7], c[1, 2, 7, 4, 5, 6], 
   c[1, 2, 6, 7, 3, 5], c[1, 2, 6, 7, 3, 4], c[1, 2, 4, 5, 7, 3], 
   c[1, 2, 6, 5, 4, 3]]}, {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], 
   FD[es[1, 3], es[4, 5], es[4, 5, 6], 2], FD[es[1, 2], es[4, 6], 
    es[4, 5, 6], 3], FD[es[1, 5], es[3, 6], es[1, 2, 5], 4], 
   FD[es[1, 4], es[1, 2, 4], es[1, 2, 3, 4], 5], 
   FD[es[1, 2], es[3, 4], es[1, 2, 3, 4], 6], FD[es[1, 2], es[1, 2, 3], 
    es[1, 2, 3, 4], 7]], GCO[c[2, 3, 5, 4, 6, 7], c[1, 3, 5, 4, 6, 7], 
   c[1, 2, 5, 4, 6, 7], c[1, 2, 3, 6, 7, 5], c[1, 2, 3, 6, 7, 4], 
   c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 4, 5, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 6], es[4, 5, 6], 3], 
   FD[es[1, 5], es[3, 6], es[1, 2, 5], 4], FD[es[1, 4], es[1, 2, 4], 
    es[1, 2, 4, 6], 5], FD[es[1, 2], es[3, 4], es[1, 2, 5], 6], 
   FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 5], 7]], 
  GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 6, 4, 5, 7], c[1, 2, 7, 6, 4, 5], 
   c[1, 2, 7, 3, 6, 5], c[1, 2, 7, 3, 6, 4], c[1, 2, 7, 3, 4, 5], 
   c[1, 2, 5, 4, 6, 3]]}, {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], 
   FD[es[1, 3], es[4, 5], es[4, 5, 6], 2], FD[es[1, 2], es[4, 6], 
    es[1, 2, 4, 6], 3], FD[es[1, 5], es[1, 2, 5], es[1, 2, 5, 6], 4], 
   FD[es[1, 4], es[1, 2, 4], es[1, 2, 4, 6], 5], FD[es[1, 2], es[1, 2, 5], 
    es[1, 2, 4, 5], 6], FD[es[1, 2], es[3, 5], es[1, 2, 3, 5], 7]], 
  GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 6, 4, 5, 7], c[1, 2, 6, 4, 5, 7], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 4, 5], 
   c[1, 2, 3, 5, 4, 6]]}, {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], 
   FD[es[1, 3], es[4, 5], es[4, 5, 6], 2], FD[es[1, 2], es[1, 2, 6], 
    es[1, 2, 4, 6], 3], FD[es[1, 5], es[1, 2, 5], es[1, 2, 5, 6], 4], 
   FD[es[1, 4], es[1, 2, 4], es[1, 2, 4, 6], 5], 
   FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 6], FD[es[1, 2], es[3, 5], 
    es[3, 4, 5], 7]], GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 6, 4, 5, 7], 
   c[1, 2, 6, 4, 5, 7], c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], 
   c[1, 2, 3, 7, 4, 5], c[1, 2, 3, 5, 4, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[1, 3, 4, 5], 2], FD[es[1, 2], es[4, 5], es[1, 2, 6], 3], 
   FD[es[1, 6], es[1, 2, 6], es[1, 2, 5, 6], 4], FD[es[1, 6], es[1, 2, 6], 
    es[1, 2, 4, 6], 5], FD[es[4, 5], es[1, 4, 5], es[1, 3, 4, 5], 6], 
   FD[es[4, 5], es[3, 4, 5], es[1, 3, 4, 5], 7]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 7, 4, 5, 6], 
   c[1, 2, 7, 3, 5, 6], c[1, 2, 7, 3, 4, 6], c[1, 2, 7, 3, 4, 5], 
   c[1, 2, 6, 5, 4, 3]]}, {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], 
   FD[es[1, 3], es[4, 6], es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], 
    es[4, 5, 6], 3], FD[es[1, 5], es[2, 6], es[1, 2, 5, 6], 4], 
   FD[es[1, 4], es[2, 6], es[1, 2, 4, 6], 5], FD[es[2, 4], es[2, 4, 5], 
    es[1, 2, 4, 5], 6], FD[es[1, 2], es[4, 5], es[1, 2, 3], 7]], 
  GCO[c[2, 3, 5, 4, 6, 7], c[1, 3, 5, 4, 6, 7], c[1, 2, 7, 6, 5, 4], 
   c[1, 2, 6, 7, 3, 5], c[1, 2, 6, 7, 3, 4], c[1, 2, 4, 5, 7, 3], 
   c[1, 2, 4, 5, 6, 3]]}, {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], 
   FD[es[1, 3], es[5, 6], es[4, 5, 6], 2], FD[es[1, 2], es[4, 6], 
    es[4, 5, 6], 3], FD[es[1, 5], es[1, 2, 5], es[1, 2, 5, 6], 4], 
   FD[es[1, 4], es[2, 6], es[1, 2, 4, 6], 5], FD[es[2, 5], es[1, 2, 5], 
    es[1, 2, 4, 5], 6], FD[es[1, 2], es[1, 2, 3], es[1, 2, 3, 5], 7]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 7, 6, 4, 5], 
   c[1, 2, 6, 7, 3, 5], c[1, 2, 6, 7, 3, 4], c[1, 2, 5, 4, 7, 3], 
   c[1, 2, 5, 4, 6, 3]]}, {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 4, 5], 1], 
   FD[es[1, 3], es[4, 5], es[1, 3, 4, 5], 2], FD[es[1, 2], es[1, 2, 6], 
    es[1, 2, 4, 6], 3], FD[es[1, 2], es[5, 6], es[1, 2, 5, 6], 4], 
   FD[es[1, 2], es[4, 6], es[1, 2, 4, 6], 5], FD[es[4, 5], es[3, 4, 5], 
    es[1, 3, 4, 5], 6], FD[es[3, 5], es[3, 4, 5], es[1, 3, 4, 5], 7]], 
  GCO[c[2, 3, 5, 4, 6, 7], c[1, 3, 5, 4, 6, 7], c[1, 2, 7, 5, 4, 6], 
   c[1, 2, 7, 3, 6, 5], c[1, 2, 7, 3, 6, 4], c[1, 2, 7, 3, 4, 5], 
   c[1, 2, 6, 4, 5, 3]]}, {GFD[FD[es[2, 3], es[4, 6], es[4, 5, 6], 1], 
   FD[es[1, 3], es[4, 5], es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], 
    es[1, 2, 6], 3], FD[es[1, 6], es[1, 2, 6], es[1, 2, 5, 6], 4], 
   FD[es[1, 6], es[1, 2, 6], es[1, 2, 4, 6], 5], FD[es[1, 4], es[1, 4, 5], 
    es[1, 2, 4, 5], 6], FD[es[1, 2], es[4, 5], es[3, 4, 5], 7]], 
  GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 6, 4, 5, 7], c[1, 2, 6, 4, 5, 7], 
   c[1, 2, 3, 7, 5, 6], c[1, 2, 3, 7, 4, 6], c[1, 2, 3, 7, 5, 4], 
   c[1, 2, 3, 5, 4, 6]]}, {GFD[FD[es[2, 3], es[4, 6], es[4, 5, 6], 1], 
   FD[es[1, 3], es[4, 5], es[4, 5, 6], 2], FD[es[1, 2], es[4, 5], 
    es[1, 2, 4, 5], 3], FD[es[1, 6], es[1, 2, 6], es[1, 2, 5, 6], 4], 
   FD[es[1, 6], es[1, 2, 6], es[1, 2, 4, 6], 5], FD[es[1, 4], es[1, 4, 5], 
    es[1, 2, 4, 5], 6], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 7]], 
  GCO[c[2, 3, 5, 4, 6, 7], c[1, 3, 5, 4, 6, 7], c[1, 2, 5, 4, 6, 7], 
   c[1, 2, 3, 7, 5, 6], c[1, 2, 3, 7, 4, 6], c[1, 2, 3, 7, 5, 4], 
   c[1, 2, 3, 6, 4, 5]]}, {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], 
   FD[es[1, 3], es[1, 3, 6], es[1, 3, 4, 6], 2], 
   FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 3], FD[es[3, 5], es[3, 5, 6], 
    es[1, 3, 5, 6], 4], FD[es[3, 4], es[3, 4, 6], es[1, 3, 4, 6], 5], 
   FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 6], FD[es[2, 5], es[2, 4, 5], 
    es[1, 2, 4, 5], 7]], GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 6, 4, 5, 7], 
   c[1, 2, 7, 6, 4, 5], c[1, 2, 7, 3, 5, 6], c[1, 2, 7, 3, 4, 6], 
   c[1, 2, 7, 3, 5, 4], c[1, 2, 5, 4, 6, 3]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], FD[es[1, 3], es[1, 3, 6], 
    es[1, 3, 5, 6], 2], FD[es[1, 2], es[1, 2, 6], es[1, 2, 4, 6], 3], 
   FD[es[1, 5], es[1, 5, 6], es[1, 3, 5, 6], 4], FD[es[1, 4], es[1, 4, 6], 
    es[1, 2, 4, 6], 5], FD[es[2, 3], es[4, 5], es[1, 2, 3], 6], 
   FD[es[2, 4], es[3, 5], es[2, 3, 4, 5], 7]], GCO[c[2, 3, 6, 5, 4, 7], 
   c[1, 3, 6, 5, 4, 7], c[1, 2, 6, 7, 5, 4], c[1, 2, 7, 3, 6, 5], 
   c[1, 2, 7, 3, 6, 4], c[1, 2, 3, 7, 5, 4], c[1, 2, 4, 5, 3, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 6], 1], FD[es[1, 6], es[1, 3, 6], 
    es[1, 3, 5, 6], 2], FD[es[1, 6], es[1, 2, 6], es[1, 2, 4, 6], 3], 
   FD[es[5, 6], es[1, 5, 6], es[1, 3, 5, 6], 4], FD[es[4, 6], es[1, 4, 6], 
    es[1, 2, 4, 6], 5], FD[es[2, 3], es[4, 5], es[1, 2, 3], 6], 
   FD[es[2, 4], es[3, 5], es[2, 3, 4, 5], 7]], GCO[c[2, 3, 7, 4, 5, 6], 
   c[1, 3, 7, 4, 5, 6], c[1, 2, 4, 5, 7, 6], c[1, 2, 7, 3, 6, 5], 
   c[1, 2, 7, 3, 6, 4], c[1, 2, 3, 7, 5, 4], c[1, 2, 4, 5, 3, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[4, 5], 
    es[1, 3, 6], 2], FD[es[1, 2], es[4, 5], es[1, 2, 4, 5], 3], 
   FD[es[1, 6], es[3, 5], es[1, 3, 5, 6], 4], FD[es[1, 6], es[3, 4], 
    es[1, 3, 4, 6], 5], FD[es[4, 5], es[1, 4, 5], es[1, 2, 4, 5], 6], 
   FD[es[4, 5], es[2, 4, 5], es[1, 2, 4, 5], 7]], 
  GCO[c[2, 3, 6, 5, 4, 7], c[1, 3, 6, 5, 4, 7], c[1, 2, 7, 6, 5, 4], 
   c[1, 2, 7, 3, 5, 6], c[1, 2, 7, 3, 4, 6], c[1, 2, 7, 3, 4, 5], 
   c[1, 2, 4, 5, 6, 3]]}, {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], 
   FD[es[1, 3], es[5, 6], es[4, 5, 6], 2], FD[es[1, 2], es[4, 6], 
    es[1, 2, 4, 6], 3], FD[es[1, 5], es[1, 2, 5], es[1, 2, 5, 6], 4], 
   FD[es[1, 4], es[2, 6], es[1, 2, 4, 6], 5], FD[es[2, 5], es[1, 2, 5], 
    es[1, 2, 4, 5], 6], FD[es[1, 2], es[3, 5], es[1, 2, 3, 5], 7]], 
  GCO[c[2, 3, 6, 5, 4, 7], c[1, 3, 6, 5, 4, 7], c[1, 2, 7, 5, 4, 6], 
   c[1, 2, 6, 7, 3, 5], c[1, 2, 6, 7, 3, 4], c[1, 2, 5, 4, 7, 3], 
   c[1, 2, 6, 4, 5, 3]]}, {GFD[FD[es[2, 3], es[4, 5], es[2, 3, 4, 5], 1], 
   FD[es[1, 3], es[1, 3, 6], es[1, 3, 5, 6], 2], FD[es[1, 2], es[1, 2, 6], 
    es[1, 2, 4, 6], 3], FD[es[5, 6], es[1, 5, 6], es[1, 3, 5, 6], 4], 
   FD[es[4, 6], es[1, 4, 6], es[1, 2, 4, 6], 5], 
   FD[es[2, 3], es[4, 5], es[2, 3, 4, 5], 6], FD[es[2, 4], es[3, 5], 
    es[2, 3, 4, 5], 7]], GCO[c[2, 3, 6, 7, 4, 5], c[1, 3, 6, 7, 4, 5], 
   c[1, 2, 6, 4, 5, 7], c[1, 2, 7, 3, 6, 5], c[1, 2, 7, 3, 6, 4], 
   c[1, 2, 3, 4, 5, 7], c[1, 2, 4, 5, 3, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], es[4, 5, 6], 1], FD[es[1, 3], es[5, 6], 
    es[4, 5, 6], 2], FD[es[1, 2], es[4, 6], es[1, 2, 4, 6], 3], 
   FD[es[1, 5], es[3, 6], es[1, 2, 5], 4], FD[es[1, 4], es[2, 6], 
    es[1, 2, 4, 6], 5], FD[es[2, 5], es[3, 4], es[1, 2, 5], 6], 
   FD[es[1, 2], es[3, 5], es[1, 2, 3, 5], 7]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 6, 4, 5, 7], c[1, 2, 6, 3, 7, 5], 
   c[1, 2, 6, 3, 7, 4], c[1, 2, 5, 4, 3, 7], c[1, 2, 3, 5, 4, 6]]}, 
 {GFD[FD[es[2, 3], es[4, 5], 1], FD[es[1, 3], es[5, 6], es[1, 3, 5, 6], 2], 
   FD[es[1, 2], es[4, 6], es[1, 2, 4, 6], 3], FD[es[1, 5], es[3, 6], 
    es[1, 3, 5, 6], 4], FD[es[1, 4], es[2, 6], es[1, 2, 4, 6], 5], 
   FD[es[2, 5], es[3, 4], 6], FD[es[2, 4], es[3, 5], 7]], 
  GCO[c[2, 3, 6, 5, 4, 7], c[1, 3, 6, 5, 4, 7], c[1, 2, 7, 5, 6, 4], 
   c[1, 2, 7, 3, 6, 5], c[1, 2, 6, 7, 3, 4], c[1, 2, 5, 7, 3, 4], 
   c[1, 2, 4, 6, 5, 3]]}}


==> anc/U1_36.m <==
(* Here is a set of 31 GCOs of (3,6) which are identified in a (3,6) U(1) decoupling. *)


{GCO[c[2, 3, 4, 5, 6], c[1, 3, 4, 5, 6], c[1, 2, 4, 5, 6], c[1, 2, 3, 5, 6], 
  c[1, 2, 3, 4, 6], c[1, 2, 3, 4, 5]], GCO[c[2, 3, 4, 5, 6], 
  c[1, 5, 4, 3, 6], c[1, 5, 4, 2, 6], c[1, 5, 3, 2, 6], c[1, 4, 3, 2, 6], 
  c[1, 2, 3, 4, 5]], GCO[c[2, 3, 4, 6, 5], c[1, 3, 4, 6, 5], 
  c[1, 2, 4, 6, 5], c[1, 2, 3, 6, 5], c[1, 2, 3, 4, 6], c[1, 2, 3, 4, 5]], 
 GCO[c[2, 3, 6, 4, 5], c[1, 3, 6, 4, 5], c[1, 2, 6, 4, 5], c[1, 2, 3, 6, 5], 
  c[1, 2, 3, 6, 4], c[1, 2, 3, 4, 5]], GCO[c[2, 5, 4, 3, 6], 
  c[1, 5, 4, 3, 6], c[1, 2, 6, 4, 5], c[1, 2, 6, 3, 5], c[1, 2, 6, 3, 4], 
  c[1, 2, 3, 4, 5]], GCO[c[2, 3, 4, 5, 6], c[1, 3, 4, 5, 6], 
  c[1, 2, 4, 5, 6], c[1, 2, 3, 6, 5], c[1, 2, 3, 6, 4], c[1, 2, 3, 5, 4]], 
 GCO[c[2, 3, 4, 5, 6], c[1, 3, 4, 5, 6], c[1, 2, 6, 4, 5], c[1, 2, 6, 3, 5], 
  c[1, 2, 6, 3, 4], c[1, 2, 5, 4, 3]], GCO[c[2, 3, 4, 5, 6], 
  c[1, 3, 4, 6, 5], c[1, 2, 4, 6, 5], c[1, 2, 3, 6, 5], c[1, 4, 3, 2, 6], 
  c[1, 4, 3, 2, 5]], GCO[c[2, 3, 4, 5, 6], c[1, 3, 6, 4, 5], 
  c[1, 2, 6, 4, 5], c[1, 5, 3, 2, 6], c[1, 4, 3, 2, 6], c[1, 3, 2, 4, 5]], 
 GCO[c[2, 3, 4, 6, 5], c[1, 3, 4, 5, 6], c[1, 2, 4, 5, 6], c[1, 2, 3, 5, 6], 
  c[1, 4, 3, 2, 6], c[1, 4, 3, 2, 5]], GCO[c[2, 3, 4, 6, 5], 
  c[1, 3, 4, 6, 5], c[1, 2, 4, 6, 5], c[1, 2, 3, 5, 6], c[1, 2, 3, 6, 4], 
  c[1, 2, 3, 5, 4]], GCO[c[2, 3, 4, 6, 5], c[1, 3, 4, 6, 5], 
  c[1, 2, 6, 4, 5], c[1, 2, 6, 3, 5], c[1, 2, 3, 4, 6], c[1, 2, 4, 3, 5]], 
 GCO[c[2, 3, 4, 6, 5], c[1, 5, 4, 3, 6], c[1, 5, 4, 2, 6], c[1, 5, 3, 2, 6], 
  c[1, 2, 3, 4, 6], c[1, 4, 3, 2, 5]], GCO[c[2, 3, 6, 4, 5], 
  c[1, 3, 6, 4, 5], c[1, 2, 4, 6, 5], c[1, 2, 6, 3, 5], c[1, 2, 3, 6, 4], 
  c[1, 2, 4, 3, 5]], GCO[c[2, 3, 6, 4, 5], c[1, 3, 6, 4, 5], 
  c[1, 2, 6, 4, 5], c[1, 2, 3, 5, 6], c[1, 2, 3, 4, 6], c[1, 2, 3, 5, 4]], 
 GCO[c[2, 3, 6, 4, 5], c[1, 5, 4, 3, 6], c[1, 5, 4, 2, 6], c[1, 2, 3, 6, 5], 
  c[1, 2, 3, 6, 4], c[1, 3, 2, 4, 5]], GCO[c[2, 5, 4, 3, 6], 
  c[1, 3, 4, 5, 6], c[1, 5, 4, 2, 6], c[1, 5, 3, 2, 6], c[1, 4, 3, 2, 6], 
  c[1, 2, 5, 4, 3]], GCO[c[2, 5, 4, 3, 6], c[1, 3, 6, 4, 5], 
  c[1, 5, 4, 2, 6], c[1, 2, 6, 3, 5], c[1, 2, 6, 3, 4], c[1, 3, 2, 4, 5]], 
 GCO[c[2, 5, 4, 3, 6], c[1, 5, 4, 3, 6], c[1, 2, 4, 5, 6], c[1, 2, 3, 5, 6], 
  c[1, 2, 3, 4, 6], c[1, 2, 5, 4, 3]], GCO[c[2, 5, 4, 3, 6], 
  c[1, 5, 4, 3, 6], c[1, 2, 4, 6, 5], c[1, 2, 3, 6, 5], c[1, 2, 6, 3, 4], 
  c[1, 2, 4, 3, 5]], GCO[c[2, 3, 4, 5, 6], c[1, 3, 4, 5, 6], 
  c[1, 2, 4, 6, 5], c[1, 2, 3, 6, 5], c[1, 2, 6, 3, 4], c[1, 2, 5, 3, 4]], 
 GCO[c[2, 3, 4, 5, 6], c[1, 3, 4, 6, 5], c[1, 2, 6, 4, 5], c[1, 2, 6, 3, 5], 
  c[1, 4, 3, 2, 6], c[1, 3, 4, 2, 5]], GCO[c[2, 3, 4, 6, 5], 
  c[1, 3, 4, 6, 5], c[1, 2, 4, 5, 6], c[1, 2, 3, 5, 6], c[1, 2, 6, 3, 4], 
  c[1, 2, 5, 3, 4]], GCO[c[2, 3, 4, 6, 5], c[1, 3, 6, 4, 5], 
  c[1, 2, 6, 4, 5], c[1, 5, 3, 2, 6], c[1, 2, 3, 4, 6], c[1, 4, 2, 3, 5]], 
 GCO[c[2, 3, 6, 4, 5], c[1, 3, 4, 5, 6], c[1, 2, 4, 5, 6], c[1, 5, 3, 2, 6], 
  c[1, 4, 3, 2, 6], c[1, 3, 2, 5, 4]], GCO[c[2, 3, 6, 4, 5], 
  c[1, 3, 4, 6, 5], c[1, 2, 4, 6, 5], c[1, 5, 3, 2, 6], c[1, 2, 3, 6, 4], 
  c[1, 4, 2, 3, 5]], GCO[c[2, 3, 6, 4, 5], c[1, 3, 6, 4, 5], 
  c[1, 2, 4, 5, 6], c[1, 2, 6, 3, 5], c[1, 2, 6, 3, 4], c[1, 2, 4, 5, 3]], 
 GCO[c[2, 3, 6, 4, 5], c[1, 5, 4, 3, 6], c[1, 5, 4, 2, 6], c[1, 2, 3, 5, 6], 
  c[1, 2, 3, 4, 6], c[1, 3, 2, 5, 4]], GCO[c[2, 5, 4, 3, 6], 
  c[1, 3, 4, 6, 5], c[1, 5, 4, 2, 6], c[1, 5, 3, 2, 6], c[1, 2, 6, 3, 4], 
  c[1, 3, 4, 2, 5]], GCO[c[2, 5, 4, 3, 6], c[1, 5, 4, 3, 6], 
  c[1, 2, 4, 5, 6], c[1, 2, 3, 6, 5], c[1, 2, 3, 6, 4], c[1, 2, 4, 5, 3]], 
 GCO[c[2, 3, 6, 4, 5], c[1, 3, 4, 6, 5], c[1, 2, 4, 5, 6], c[1, 5, 3, 2, 6], 
  c[1, 2, 6, 3, 4], c[1, 3, 5, 2, 4]]}


==> anc/U1_37.m <==
(* Here are four different types of sets of GCOs of (3,7) which are identified respectively in (3,7) U(1) decouplings. *)



{{GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 4, 5, 7], 
   c[1, 2, 3, 4, 5, 6]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 6, 5, 4, 3, 7], 
   c[1, 6, 5, 4, 2, 7], c[1, 6, 5, 3, 2, 7], c[1, 6, 4, 3, 2, 7], 
   c[1, 5, 4, 3, 2, 7], c[1, 2, 3, 4, 5, 6]], GCO[c[2, 3, 4, 5, 7, 6], 
   c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 5, 7, 6], 
   c[1, 2, 3, 4, 7, 6], c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 4, 5, 6]], 
  GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 7, 5, 6], 
   c[1, 2, 3, 7, 5, 6], c[1, 2, 3, 4, 7, 6], c[1, 2, 3, 4, 7, 5], 
   c[1, 2, 3, 4, 5, 6]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 7, 4, 5, 6], 
   c[1, 2, 7, 4, 5, 6], c[1, 2, 3, 7, 5, 6], c[1, 2, 3, 7, 4, 6], 
   c[1, 2, 3, 7, 4, 5], c[1, 2, 3, 4, 5, 6]], GCO[c[2, 6, 5, 4, 3, 7], 
   c[1, 6, 5, 4, 3, 7], c[1, 2, 7, 4, 5, 6], c[1, 2, 7, 3, 5, 6], 
   c[1, 2, 7, 3, 4, 6], c[1, 2, 7, 3, 4, 5], c[1, 2, 3, 4, 5, 6]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 7, 6], c[1, 2, 3, 4, 7, 5], 
   c[1, 2, 3, 4, 6, 5]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], 
   c[1, 2, 7, 4, 5, 6], c[1, 2, 7, 3, 5, 6], c[1, 2, 7, 3, 4, 6], 
   c[1, 2, 7, 3, 4, 5], c[1, 2, 6, 5, 4, 3]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 5, 7, 6], 
   c[1, 2, 3, 4, 7, 6], c[1, 5, 4, 3, 2, 7], c[1, 5, 4, 3, 2, 6]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 7, 4, 5, 6], c[1, 2, 7, 4, 5, 6], 
   c[1, 6, 5, 3, 2, 7], c[1, 6, 4, 3, 2, 7], c[1, 5, 4, 3, 2, 7], 
   c[1, 3, 2, 4, 5, 6]], GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 6, 7], 
   c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], 
   c[1, 5, 4, 3, 2, 7], c[1, 5, 4, 3, 2, 6]], GCO[c[2, 3, 4, 5, 7, 6], 
   c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 5, 7, 6], 
   c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 4, 7, 5], c[1, 2, 3, 4, 6, 5]], 
  GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 7, 6], 
   c[1, 2, 3, 7, 5, 6], c[1, 2, 3, 7, 4, 6], c[1, 2, 3, 4, 5, 7], 
   c[1, 2, 3, 5, 4, 6]], GCO[c[2, 3, 4, 5, 7, 6], c[1, 6, 5, 4, 3, 7], 
   c[1, 6, 5, 4, 2, 7], c[1, 6, 5, 3, 2, 7], c[1, 6, 4, 3, 2, 7], 
   c[1, 2, 3, 4, 5, 7], c[1, 5, 4, 3, 2, 6]], GCO[c[2, 3, 4, 7, 5, 6], 
   c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 7, 5, 6], c[1, 2, 3, 5, 7, 6], 
   c[1, 2, 3, 7, 4, 6], c[1, 2, 3, 4, 7, 5], c[1, 2, 3, 5, 4, 6]], 
  GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 7, 5, 6], 
   c[1, 2, 3, 7, 5, 6], c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 4, 5, 7], 
   c[1, 2, 3, 4, 6, 5]], GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 7, 5, 6], 
   c[1, 2, 7, 4, 5, 6], c[1, 2, 7, 3, 5, 6], c[1, 2, 3, 4, 7, 6], 
   c[1, 2, 3, 4, 7, 5], c[1, 2, 4, 3, 5, 6]], GCO[c[2, 3, 7, 4, 5, 6], 
   c[1, 3, 7, 4, 5, 6], c[1, 2, 4, 7, 5, 6], c[1, 2, 7, 3, 5, 6], 
   c[1, 2, 3, 7, 4, 6], c[1, 2, 3, 7, 4, 5], c[1, 2, 4, 3, 5, 6]], 
  GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 7, 4, 5, 6], c[1, 2, 7, 4, 5, 6], 
   c[1, 2, 3, 5, 7, 6], c[1, 2, 3, 4, 7, 6], c[1, 2, 3, 7, 4, 5], 
   c[1, 2, 3, 5, 4, 6]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 6, 5, 4, 3, 7], 
   c[1, 6, 5, 4, 2, 7], c[1, 2, 3, 7, 5, 6], c[1, 2, 3, 7, 4, 6], 
   c[1, 2, 3, 7, 4, 5], c[1, 3, 2, 4, 5, 6]], GCO[c[2, 6, 5, 4, 3, 7], 
   c[1, 3, 4, 5, 6, 7], c[1, 6, 5, 4, 2, 7], c[1, 6, 5, 3, 2, 7], 
   c[1, 6, 4, 3, 2, 7], c[1, 5, 4, 3, 2, 7], c[1, 2, 6, 5, 4, 3]], 
  GCO[c[2, 6, 5, 4, 3, 7], c[1, 3, 7, 4, 5, 6], c[1, 6, 5, 4, 2, 7], 
   c[1, 2, 7, 3, 5, 6], c[1, 2, 7, 3, 4, 6], c[1, 2, 7, 3, 4, 5], 
   c[1, 3, 2, 4, 5, 6]], GCO[c[2, 6, 5, 4, 3, 7], c[1, 6, 5, 4, 3, 7], 
   c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], 
   c[1, 2, 3, 4, 5, 7], c[1, 2, 6, 5, 4, 3]], GCO[c[2, 6, 5, 4, 3, 7], 
   c[1, 6, 5, 4, 3, 7], c[1, 2, 4, 7, 5, 6], c[1, 2, 3, 7, 5, 6], 
   c[1, 2, 7, 3, 4, 6], c[1, 2, 7, 3, 4, 5], c[1, 2, 4, 3, 5, 6]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 7, 6], c[1, 2, 3, 4, 7, 6], c[1, 2, 3, 7, 4, 5], 
   c[1, 2, 3, 6, 4, 5]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], 
   c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 5, 7, 6], c[1, 2, 3, 4, 7, 6], 
   c[1, 2, 7, 3, 4, 5], c[1, 2, 6, 3, 4, 5]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 7, 6], c[1, 2, 7, 4, 5, 6], c[1, 2, 7, 3, 5, 6], 
   c[1, 2, 7, 3, 4, 6], c[1, 5, 4, 3, 2, 7], c[1, 3, 4, 5, 2, 6]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 7, 5, 6], c[1, 2, 7, 4, 5, 6], 
   c[1, 2, 7, 3, 5, 6], c[1, 6, 4, 3, 2, 7], c[1, 5, 4, 3, 2, 7], 
   c[1, 3, 4, 2, 5, 6]], GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 7, 6], 
   c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], 
   c[1, 2, 7, 3, 4, 5], c[1, 2, 6, 3, 4, 5]], GCO[c[2, 3, 4, 5, 7, 6], 
   c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 5, 6, 7], 
   c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 7, 4, 5], c[1, 2, 3, 6, 4, 5]], 
  GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 7, 5, 6], 
   c[1, 2, 3, 7, 5, 6], c[1, 2, 7, 3, 4, 6], c[1, 2, 3, 4, 5, 7], 
   c[1, 2, 5, 3, 4, 6]], GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 7, 5, 6], 
   c[1, 2, 4, 7, 5, 6], c[1, 2, 3, 7, 5, 6], c[1, 6, 4, 3, 2, 7], 
   c[1, 2, 3, 4, 5, 7], c[1, 5, 2, 3, 4, 6]], GCO[c[2, 3, 4, 7, 5, 6], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 5, 6, 7], 
   c[1, 6, 4, 3, 2, 7], c[1, 5, 4, 3, 2, 7], c[1, 4, 3, 2, 6, 5]], 
  GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 7, 6], 
   c[1, 2, 3, 5, 7, 6], c[1, 6, 4, 3, 2, 7], c[1, 2, 3, 4, 7, 5], 
   c[1, 5, 2, 3, 4, 6]], GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 7, 5, 6], 
   c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 5, 7, 6], c[1, 2, 7, 3, 4, 6], 
   c[1, 2, 3, 4, 7, 5], c[1, 2, 5, 3, 4, 6]], GCO[c[2, 3, 4, 7, 5, 6], 
   c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 7, 5, 6], c[1, 2, 3, 5, 6, 7], 
   c[1, 2, 3, 7, 4, 6], c[1, 2, 3, 7, 4, 5], c[1, 2, 3, 5, 6, 4]], 
  GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 7, 4, 5, 6], c[1, 2, 7, 4, 5, 6], 
   c[1, 6, 5, 3, 2, 7], c[1, 2, 3, 4, 7, 6], c[1, 2, 3, 4, 7, 5], 
   c[1, 4, 2, 3, 5, 6]], GCO[c[2, 3, 4, 7, 5, 6], c[1, 6, 5, 4, 3, 7], 
   c[1, 6, 5, 4, 2, 7], c[1, 6, 5, 3, 2, 7], c[1, 2, 3, 4, 6, 7], 
   c[1, 2, 3, 4, 5, 7], c[1, 4, 3, 2, 6, 5]], GCO[c[2, 3, 7, 4, 5, 6], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], c[1, 6, 5, 3, 2, 7], 
   c[1, 6, 4, 3, 2, 7], c[1, 5, 4, 3, 2, 7], c[1, 3, 2, 6, 5, 4]], 
  GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 7, 5, 6], 
   c[1, 6, 5, 3, 2, 7], c[1, 2, 3, 7, 4, 6], c[1, 2, 3, 7, 4, 5], 
   c[1, 4, 2, 3, 5, 6]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 7, 4, 5, 6], 
   c[1, 2, 4, 5, 6, 7], c[1, 2, 7, 3, 5, 6], c[1, 2, 7, 3, 4, 6], 
   c[1, 2, 7, 3, 4, 5], c[1, 2, 4, 5, 6, 3]], GCO[c[2, 3, 7, 4, 5, 6], 
   c[1, 3, 7, 4, 5, 6], c[1, 2, 4, 5, 7, 6], c[1, 2, 7, 3, 5, 6], 
   c[1, 2, 7, 3, 4, 6], c[1, 2, 3, 7, 4, 5], c[1, 2, 4, 5, 3, 6]], 
  GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 7, 4, 5, 6], c[1, 2, 7, 4, 5, 6], 
   c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 7, 6], c[1, 2, 3, 4, 7, 5], 
   c[1, 2, 3, 5, 6, 4]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 6, 5, 4, 3, 7], 
   c[1, 6, 5, 4, 2, 7], c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], 
   c[1, 2, 3, 4, 5, 7], c[1, 3, 2, 6, 5, 4]], GCO[c[2, 6, 5, 4, 3, 7], 
   c[1, 3, 4, 5, 7, 6], c[1, 6, 5, 4, 2, 7], c[1, 6, 5, 3, 2, 7], 
   c[1, 6, 4, 3, 2, 7], c[1, 2, 7, 3, 4, 5], c[1, 3, 4, 5, 2, 6]], 
  GCO[c[2, 6, 5, 4, 3, 7], c[1, 3, 4, 7, 5, 6], c[1, 6, 5, 4, 2, 7], 
   c[1, 6, 5, 3, 2, 7], c[1, 2, 7, 3, 4, 6], c[1, 2, 7, 3, 4, 5], 
   c[1, 3, 4, 2, 5, 6]], GCO[c[2, 6, 5, 4, 3, 7], c[1, 6, 5, 4, 3, 7], 
   c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 7, 5, 6], c[1, 2, 3, 7, 4, 6], 
   c[1, 2, 3, 7, 4, 5], c[1, 2, 4, 5, 6, 3]], GCO[c[2, 6, 5, 4, 3, 7], 
   c[1, 6, 5, 4, 3, 7], c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 7, 5, 6], 
   c[1, 2, 3, 7, 4, 6], c[1, 2, 7, 3, 4, 5], c[1, 2, 4, 5, 3, 6]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 7, 5, 6], c[1, 2, 3, 7, 4, 6], c[1, 2, 3, 7, 4, 5], 
   c[1, 2, 3, 6, 5, 4]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 7, 5, 6], 
   c[1, 2, 4, 7, 5, 6], c[1, 2, 3, 7, 5, 6], c[1, 6, 4, 3, 2, 7], 
   c[1, 5, 4, 3, 2, 7], c[1, 4, 3, 2, 5, 6]], GCO[c[2, 3, 4, 5, 7, 6], 
   c[1, 3, 4, 5, 7, 6], c[1, 2, 7, 4, 5, 6], c[1, 2, 7, 3, 5, 6], 
   c[1, 2, 7, 3, 4, 6], c[1, 2, 3, 4, 5, 7], c[1, 2, 5, 4, 3, 6]], 
  GCO[c[2, 3, 4, 7, 5, 6], c[1, 6, 5, 4, 3, 7], c[1, 6, 5, 4, 2, 7], 
   c[1, 6, 5, 3, 2, 7], c[1, 2, 3, 4, 7, 6], c[1, 2, 3, 4, 7, 5], 
   c[1, 4, 3, 2, 5, 6]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 7, 4, 5, 6], 
   c[1, 2, 7, 4, 5, 6], c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 6, 7], 
   c[1, 2, 3, 4, 5, 7], c[1, 2, 3, 6, 5, 4]], GCO[c[2, 6, 5, 4, 3, 7], 
   c[1, 6, 5, 4, 3, 7], c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 5, 7, 6], 
   c[1, 2, 3, 4, 7, 6], c[1, 2, 7, 3, 4, 5], c[1, 2, 5, 4, 3, 6]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 7, 6], 
   c[1, 2, 3, 7, 5, 6], c[1, 2, 3, 7, 4, 6], c[1, 2, 7, 3, 4, 5], 
   c[1, 2, 6, 3, 5, 4]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 7, 6], 
   c[1, 2, 4, 7, 5, 6], c[1, 2, 3, 7, 5, 6], c[1, 2, 7, 3, 4, 6], 
   c[1, 5, 4, 3, 2, 7], c[1, 4, 3, 5, 2, 6]], GCO[c[2, 3, 4, 5, 7, 6], 
   c[1, 3, 4, 7, 5, 6], c[1, 2, 7, 4, 5, 6], c[1, 2, 7, 3, 5, 6], 
   c[1, 6, 4, 3, 2, 7], c[1, 2, 3, 4, 5, 7], c[1, 5, 2, 4, 3, 6]], 
  GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 7, 4, 5, 6], c[1, 2, 7, 4, 5, 6], 
   c[1, 6, 5, 3, 2, 7], c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 4, 5, 7], 
   c[1, 4, 2, 3, 6, 5]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 6, 5, 4, 3, 7], 
   c[1, 6, 5, 4, 2, 7], c[1, 2, 3, 5, 6, 7], c[1, 2, 3, 4, 7, 6], 
   c[1, 2, 3, 4, 7, 5], c[1, 3, 2, 5, 6, 4]], GCO[c[2, 6, 5, 4, 3, 7], 
   c[1, 6, 5, 4, 3, 7], c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 5, 7, 6], 
   c[1, 2, 3, 4, 7, 6], c[1, 2, 3, 7, 4, 5], c[1, 2, 5, 4, 6, 3]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 7, 5, 6], 
   c[1, 2, 3, 7, 5, 6], c[1, 2, 7, 3, 4, 6], c[1, 2, 7, 3, 4, 5], 
   c[1, 2, 6, 5, 3, 4]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 7, 6], 
   c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 7, 5, 6], c[1, 2, 3, 7, 4, 6], 
   c[1, 5, 4, 3, 2, 7], c[1, 4, 5, 3, 2, 6]], GCO[c[2, 3, 4, 5, 7, 6], 
   c[1, 3, 7, 4, 5, 6], c[1, 2, 7, 4, 5, 6], c[1, 6, 5, 3, 2, 7], 
   c[1, 6, 4, 3, 2, 7], c[1, 2, 3, 4, 5, 7], c[1, 5, 4, 2, 3, 6]], 
  GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 7, 5, 6], c[1, 2, 7, 4, 5, 6], 
   c[1, 2, 7, 3, 5, 6], c[1, 2, 3, 4, 6, 7], c[1, 2, 3, 4, 5, 7], 
   c[1, 2, 4, 3, 6, 5]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 6, 5, 4, 3, 7], 
   c[1, 6, 5, 4, 2, 7], c[1, 2, 3, 5, 7, 6], c[1, 2, 3, 4, 7, 6], 
   c[1, 2, 3, 7, 4, 5], c[1, 3, 2, 5, 4, 6]], GCO[c[2, 6, 5, 4, 3, 7], 
   c[1, 6, 5, 4, 3, 7], c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 5, 6, 7], 
   c[1, 2, 3, 4, 7, 6], c[1, 2, 3, 4, 7, 5], c[1, 2, 5, 6, 4, 3]], 
  GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 6, 7], c[1, 6, 4, 3, 2, 7], c[1, 2, 7, 3, 4, 5], 
   c[1, 4, 3, 6, 2, 5]], GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 5, 7, 6], 
   c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 5, 6, 7], c[1, 6, 4, 3, 2, 7], 
   c[1, 2, 3, 7, 4, 5], c[1, 4, 6, 3, 2, 5]], GCO[c[2, 3, 4, 7, 5, 6], 
   c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 5, 6, 7], 
   c[1, 2, 7, 3, 4, 6], c[1, 2, 3, 7, 4, 5], c[1, 2, 5, 3, 6, 4]], 
  GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 6, 7], 
   c[1, 6, 5, 3, 2, 7], c[1, 6, 4, 3, 2, 7], c[1, 2, 7, 3, 4, 5], 
   c[1, 3, 6, 2, 5, 4]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 4, 7, 5, 6], 
   c[1, 2, 4, 5, 6, 7], c[1, 6, 5, 3, 2, 7], c[1, 2, 7, 3, 4, 6], 
   c[1, 2, 7, 3, 4, 5], c[1, 3, 6, 5, 2, 4]], GCO[c[2, 3, 7, 4, 5, 6], 
   c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 5, 7, 6], c[1, 6, 5, 3, 2, 7], 
   c[1, 2, 7, 3, 4, 6], c[1, 2, 3, 7, 4, 5], c[1, 4, 2, 5, 3, 6]], 
  GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 5, 6, 7], c[1, 2, 7, 3, 4, 6], c[1, 2, 7, 3, 4, 5], 
   c[1, 2, 5, 6, 3, 4]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 4, 5, 7, 6], 
   c[1, 2, 4, 5, 7, 6], c[1, 6, 5, 3, 2, 7], c[1, 6, 4, 3, 2, 7], 
   c[1, 2, 3, 7, 4, 5], c[1, 4, 5, 2, 3, 6]]}, 
 {GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 6, 5, 7], c[1, 2, 3, 6, 4, 7], c[1, 2, 3, 5, 4, 7], 
   c[1, 2, 3, 4, 5, 6]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], 
   c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], 
   c[1, 2, 3, 7, 5, 4], c[1, 2, 3, 6, 5, 4]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 6, 5, 4, 3, 7], c[1, 6, 5, 4, 2, 7], c[1, 5, 6, 3, 2, 7], 
   c[1, 4, 6, 3, 2, 7], c[1, 4, 5, 3, 2, 7], c[1, 2, 3, 4, 5, 6]], 
  GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 7, 6], 
   c[1, 2, 3, 6, 7, 5], c[1, 2, 3, 6, 7, 4], c[1, 2, 3, 7, 5, 4], 
   c[1, 2, 3, 6, 5, 4]], GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 7, 5, 6], 
   c[1, 2, 4, 7, 5, 6], c[1, 2, 3, 6, 5, 7], c[1, 2, 3, 6, 7, 4], 
   c[1, 2, 3, 5, 7, 4], c[1, 2, 3, 6, 5, 4]], GCO[c[2, 3, 7, 4, 5, 6], 
   c[1, 3, 7, 4, 5, 6], c[1, 2, 7, 4, 5, 6], c[1, 2, 3, 6, 5, 7], 
   c[1, 2, 3, 6, 4, 7], c[1, 2, 3, 5, 4, 7], c[1, 2, 3, 6, 5, 4]], 
  GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 7, 4, 5, 6], c[1, 2, 7, 4, 5, 6], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 5, 4], 
   c[1, 2, 3, 4, 5, 6]], GCO[c[2, 6, 5, 4, 3, 7], c[1, 6, 5, 4, 3, 7], 
   c[1, 2, 7, 4, 5, 6], c[1, 2, 7, 3, 6, 5], c[1, 2, 7, 3, 6, 4], 
   c[1, 2, 7, 3, 5, 4], c[1, 2, 3, 4, 5, 6]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 6, 7, 5], 
   c[1, 2, 3, 6, 7, 4], c[1, 2, 3, 5, 4, 7], c[1, 2, 3, 5, 4, 6]], 
  GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 7, 6], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 5, 4, 7], 
   c[1, 2, 3, 5, 4, 6]], GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 7, 5, 6], 
   c[1, 2, 4, 7, 5, 6], c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 6, 4, 7], 
   c[1, 2, 3, 5, 4, 7], c[1, 2, 3, 4, 6, 5]], GCO[c[2, 3, 7, 4, 5, 6], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], c[1, 5, 6, 3, 2, 7], 
   c[1, 4, 6, 3, 2, 7], c[1, 4, 5, 3, 2, 7], c[1, 3, 2, 6, 5, 4]], 
  GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 7, 4, 5, 6], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 7, 3, 6, 5], c[1, 2, 7, 3, 6, 4], c[1, 2, 7, 3, 5, 4], 
   c[1, 2, 4, 5, 6, 3]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 7, 4, 5, 6], 
   c[1, 2, 7, 4, 5, 6], c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 6, 7, 4], 
   c[1, 2, 3, 5, 7, 4], c[1, 2, 3, 4, 6, 5]], GCO[c[2, 3, 7, 4, 5, 6], 
   c[1, 6, 5, 4, 3, 7], c[1, 6, 5, 4, 2, 7], c[1, 2, 3, 6, 5, 7], 
   c[1, 2, 3, 6, 4, 7], c[1, 2, 3, 5, 4, 7], c[1, 3, 2, 6, 5, 4]], 
  GCO[c[2, 6, 5, 4, 3, 7], c[1, 6, 5, 4, 3, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 5, 4], 
   c[1, 2, 4, 5, 6, 3]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], 
   c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 6, 7, 4], 
   c[1, 2, 3, 5, 7, 4], c[1, 2, 3, 5, 6, 4]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 7, 4, 5, 6], c[1, 2, 7, 3, 6, 5], 
   c[1, 2, 7, 3, 6, 4], c[1, 2, 7, 3, 5, 4], c[1, 2, 6, 5, 4, 3]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 7, 4, 5, 6], c[1, 2, 7, 4, 5, 6], 
   c[1, 5, 6, 3, 2, 7], c[1, 4, 6, 3, 2, 7], c[1, 4, 5, 3, 2, 7], 
   c[1, 3, 2, 4, 5, 6]], GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 7, 6], 
   c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 6, 5, 7], c[1, 2, 3, 6, 4, 7], 
   c[1, 2, 3, 7, 5, 4], c[1, 2, 3, 6, 4, 5]], GCO[c[2, 3, 4, 5, 7, 6], 
   c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 6, 7, 5], 
   c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 5, 7, 4], c[1, 2, 3, 5, 6, 4]], 
  GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 7, 5, 6], 
   c[1, 2, 3, 6, 5, 7], c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 5, 4], 
   c[1, 2, 3, 5, 6, 4]], GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 7, 5, 6], 
   c[1, 2, 4, 7, 5, 6], c[1, 2, 3, 6, 7, 5], c[1, 2, 3, 6, 4, 7], 
   c[1, 2, 3, 5, 7, 4], c[1, 2, 3, 6, 4, 5]], GCO[c[2, 3, 7, 4, 5, 6], 
   c[1, 3, 7, 4, 5, 6], c[1, 2, 7, 4, 5, 6], c[1, 2, 3, 6, 7, 5], 
   c[1, 2, 3, 6, 7, 4], c[1, 2, 3, 5, 4, 7], c[1, 2, 3, 6, 4, 5]], 
  GCO[c[2, 3, 7, 4, 5, 6], c[1, 6, 5, 4, 3, 7], c[1, 6, 5, 4, 2, 7], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 5, 4], 
   c[1, 3, 2, 4, 5, 6]], GCO[c[2, 6, 5, 4, 3, 7], c[1, 3, 4, 5, 6, 7], 
   c[1, 6, 5, 4, 2, 7], c[1, 5, 6, 3, 2, 7], c[1, 4, 6, 3, 2, 7], 
   c[1, 4, 5, 3, 2, 7], c[1, 2, 6, 5, 4, 3]], GCO[c[2, 6, 5, 4, 3, 7], 
   c[1, 3, 7, 4, 5, 6], c[1, 6, 5, 4, 2, 7], c[1, 2, 7, 3, 6, 5], 
   c[1, 2, 7, 3, 6, 4], c[1, 2, 7, 3, 5, 4], c[1, 3, 2, 4, 5, 6]], 
  GCO[c[2, 6, 5, 4, 3, 7], c[1, 6, 5, 4, 3, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 6, 5, 7], c[1, 2, 3, 6, 4, 7], c[1, 2, 3, 5, 4, 7], 
   c[1, 2, 6, 5, 4, 3]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], 
   c[1, 2, 4, 7, 5, 6], c[1, 2, 3, 7, 6, 5], c[1, 2, 7, 3, 6, 4], 
   c[1, 2, 7, 3, 5, 4], c[1, 2, 6, 5, 3, 4]], GCO[c[2, 3, 4, 5, 7, 6], 
   c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 6, 5, 7], 
   c[1, 2, 3, 6, 4, 7], c[1, 2, 7, 3, 5, 4], c[1, 2, 6, 3, 4, 5]], 
  GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 7, 4, 5, 6], c[1, 2, 7, 4, 5, 6], 
   c[1, 5, 6, 3, 2, 7], c[1, 4, 6, 3, 2, 7], c[1, 2, 3, 5, 4, 7], 
   c[1, 5, 4, 2, 3, 6]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 4, 7, 5, 6], 
   c[1, 2, 4, 7, 5, 6], c[1, 5, 6, 3, 2, 7], c[1, 2, 3, 7, 6, 4], 
   c[1, 2, 3, 7, 5, 4], c[1, 4, 2, 3, 5, 6]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 7, 6, 5], 
   c[1, 2, 3, 7, 6, 4], c[1, 2, 7, 3, 5, 4], c[1, 2, 6, 3, 5, 4]], 
  GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 6, 5, 7], c[1, 2, 3, 6, 4, 7], c[1, 4, 5, 3, 2, 7], 
   c[1, 5, 4, 3, 2, 6]], GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 7, 6], 
   c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 6, 7, 5], c[1, 2, 3, 6, 7, 4], 
   c[1, 2, 7, 3, 5, 4], c[1, 2, 6, 3, 5, 4]], GCO[c[2, 3, 4, 5, 7, 6], 
   c[1, 6, 5, 4, 3, 7], c[1, 6, 5, 4, 2, 7], c[1, 5, 6, 3, 2, 7], 
   c[1, 4, 6, 3, 2, 7], c[1, 2, 3, 5, 4, 7], c[1, 5, 4, 3, 2, 6]], 
  GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 7, 4, 5, 6], c[1, 2, 7, 4, 5, 6], 
   c[1, 5, 6, 3, 2, 7], c[1, 2, 3, 6, 4, 7], c[1, 2, 3, 5, 4, 7], 
   c[1, 4, 2, 3, 6, 5]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 4, 7, 5, 6], 
   c[1, 2, 4, 7, 5, 6], c[1, 5, 6, 3, 2, 7], c[1, 2, 3, 6, 7, 4], 
   c[1, 2, 3, 5, 7, 4], c[1, 4, 2, 3, 6, 5]], GCO[c[2, 3, 7, 4, 5, 6], 
   c[1, 3, 7, 4, 5, 6], c[1, 2, 4, 7, 5, 6], c[1, 2, 7, 3, 6, 5], 
   c[1, 2, 3, 7, 6, 4], c[1, 2, 3, 7, 5, 4], c[1, 2, 4, 3, 5, 6]], 
  GCO[c[2, 6, 5, 4, 3, 7], c[1, 6, 5, 4, 3, 7], c[1, 2, 4, 7, 5, 6], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 7, 3, 6, 4], c[1, 2, 7, 3, 5, 4], 
   c[1, 2, 4, 3, 5, 6]], GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 7, 6], 
   c[1, 2, 4, 7, 5, 6], c[1, 2, 3, 7, 6, 5], c[1, 2, 7, 3, 6, 4], 
   c[1, 2, 3, 5, 4, 7], c[1, 2, 5, 3, 4, 6]], GCO[c[2, 3, 4, 5, 7, 6], 
   c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 7, 5, 6], c[1, 2, 3, 7, 6, 5], 
   c[1, 4, 6, 3, 2, 7], c[1, 2, 3, 5, 4, 7], c[1, 5, 2, 3, 4, 6]], 
  GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 6, 7], 
   c[1, 5, 6, 3, 2, 7], c[1, 4, 6, 3, 2, 7], c[1, 2, 7, 3, 5, 4], 
   c[1, 3, 6, 2, 5, 4]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 4, 7, 5, 6], 
   c[1, 2, 4, 5, 6, 7], c[1, 5, 6, 3, 2, 7], c[1, 2, 7, 3, 6, 4], 
   c[1, 2, 7, 3, 5, 4], c[1, 3, 6, 5, 2, 4]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 7, 6, 5], 
   c[1, 2, 3, 7, 6, 4], c[1, 4, 5, 3, 2, 7], c[1, 4, 5, 3, 2, 6]], 
  GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 6, 7, 5], c[1, 2, 3, 6, 7, 4], c[1, 4, 5, 3, 2, 7], 
   c[1, 4, 5, 3, 2, 6]], GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 5, 6, 7], 
   c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 6, 5, 7], c[1, 4, 6, 3, 2, 7], 
   c[1, 4, 5, 3, 2, 7], c[1, 4, 3, 2, 6, 5]], GCO[c[2, 3, 4, 7, 5, 6], 
   c[1, 3, 4, 7, 5, 6], c[1, 2, 7, 4, 5, 6], c[1, 2, 7, 3, 6, 5], 
   c[1, 2, 3, 6, 4, 7], c[1, 2, 3, 5, 4, 7], c[1, 2, 4, 3, 6, 5]], 
  GCO[c[2, 3, 4, 7, 5, 6], c[1, 6, 5, 4, 3, 7], c[1, 6, 5, 4, 2, 7], 
   c[1, 5, 6, 3, 2, 7], c[1, 2, 3, 6, 4, 7], c[1, 2, 3, 5, 4, 7], 
   c[1, 4, 3, 2, 6, 5]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 7, 4, 5, 6], 
   c[1, 2, 4, 5, 7, 6], c[1, 2, 7, 3, 6, 5], c[1, 2, 7, 3, 6, 4], 
   c[1, 2, 3, 7, 5, 4], c[1, 2, 4, 5, 3, 6]], GCO[c[2, 3, 7, 4, 5, 6], 
   c[1, 3, 7, 4, 5, 6], c[1, 2, 4, 7, 5, 6], c[1, 2, 7, 3, 6, 5], 
   c[1, 2, 3, 6, 7, 4], c[1, 2, 3, 5, 7, 4], c[1, 2, 4, 3, 6, 5]], 
  GCO[c[2, 6, 5, 4, 3, 7], c[1, 6, 5, 4, 3, 7], c[1, 2, 4, 5, 7, 6], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 7, 6, 4], c[1, 2, 7, 3, 5, 4], 
   c[1, 2, 4, 5, 3, 6]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 7, 6], 
   c[1, 2, 4, 7, 5, 6], c[1, 2, 3, 7, 6, 5], c[1, 2, 7, 3, 6, 4], 
   c[1, 4, 5, 3, 2, 7], c[1, 4, 3, 5, 2, 6]], GCO[c[2, 3, 4, 5, 7, 6], 
   c[1, 3, 4, 7, 5, 6], c[1, 2, 7, 4, 5, 6], c[1, 2, 7, 3, 6, 5], 
   c[1, 4, 6, 3, 2, 7], c[1, 2, 3, 5, 4, 7], c[1, 5, 2, 4, 3, 6]], 
  GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 6, 5, 7], c[1, 4, 6, 3, 2, 7], c[1, 2, 7, 3, 5, 4], 
   c[1, 4, 3, 6, 2, 5]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 4, 7, 5, 6], 
   c[1, 2, 4, 5, 7, 6], c[1, 5, 6, 3, 2, 7], c[1, 2, 7, 3, 6, 4], 
   c[1, 2, 3, 7, 5, 4], c[1, 4, 2, 5, 3, 6]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 7, 6], c[1, 2, 7, 4, 5, 6], c[1, 2, 7, 3, 6, 5], 
   c[1, 2, 7, 3, 6, 4], c[1, 4, 5, 3, 2, 7], c[1, 3, 4, 5, 2, 6]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 7, 5, 6], 
   c[1, 2, 3, 7, 6, 5], c[1, 4, 6, 3, 2, 7], c[1, 4, 5, 3, 2, 7], 
   c[1, 4, 3, 2, 5, 6]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 7, 5, 6], 
   c[1, 2, 7, 4, 5, 6], c[1, 2, 7, 3, 6, 5], c[1, 4, 6, 3, 2, 7], 
   c[1, 4, 5, 3, 2, 7], c[1, 3, 4, 2, 5, 6]], GCO[c[2, 3, 4, 5, 7, 6], 
   c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 7, 5, 6], c[1, 2, 3, 6, 7, 5], 
   c[1, 2, 7, 3, 6, 4], c[1, 2, 3, 5, 7, 4], c[1, 2, 5, 3, 6, 4]], 
  GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 7, 6], c[1, 2, 7, 4, 5, 6], 
   c[1, 2, 7, 3, 6, 5], c[1, 2, 7, 3, 6, 4], c[1, 2, 3, 5, 4, 7], 
   c[1, 2, 5, 4, 3, 6]], GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 7, 5, 6], 
   c[1, 2, 4, 7, 5, 6], c[1, 2, 3, 6, 7, 5], c[1, 4, 6, 3, 2, 7], 
   c[1, 2, 3, 5, 7, 4], c[1, 4, 6, 3, 2, 5]], GCO[c[2, 3, 4, 7, 5, 6], 
   c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 6, 5, 7], 
   c[1, 4, 6, 3, 2, 7], c[1, 2, 3, 7, 5, 4], c[1, 4, 6, 3, 2, 5]], 
  GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 5, 6, 7], 
   c[1, 2, 3, 6, 5, 7], c[1, 2, 7, 3, 6, 4], c[1, 2, 7, 3, 5, 4], 
   c[1, 2, 5, 6, 3, 4]], GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 7, 5, 6], 
   c[1, 2, 4, 5, 7, 6], c[1, 2, 3, 6, 5, 7], c[1, 2, 7, 3, 6, 4], 
   c[1, 2, 3, 7, 5, 4], c[1, 2, 5, 3, 6, 4]], GCO[c[2, 3, 7, 4, 5, 6], 
   c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 5, 7, 6], c[1, 5, 6, 3, 2, 7], 
   c[1, 4, 6, 3, 2, 7], c[1, 2, 3, 7, 5, 4], c[1, 4, 5, 2, 3, 6]], 
  GCO[c[2, 3, 7, 4, 5, 6], c[1, 6, 5, 4, 3, 7], c[1, 6, 5, 4, 2, 7], 
   c[1, 2, 3, 6, 7, 5], c[1, 2, 3, 6, 7, 4], c[1, 2, 3, 5, 4, 7], 
   c[1, 3, 2, 6, 4, 5]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 6, 5, 4, 3, 7], 
   c[1, 6, 5, 4, 2, 7], c[1, 2, 3, 7, 6, 5], c[1, 2, 3, 6, 7, 4], 
   c[1, 2, 3, 5, 7, 4], c[1, 3, 2, 4, 6, 5]], GCO[c[2, 6, 5, 4, 3, 7], 
   c[1, 3, 4, 5, 7, 6], c[1, 6, 5, 4, 2, 7], c[1, 5, 6, 3, 2, 7], 
   c[1, 4, 6, 3, 2, 7], c[1, 2, 7, 3, 5, 4], c[1, 3, 4, 5, 2, 6]], 
  GCO[c[2, 6, 5, 4, 3, 7], c[1, 3, 4, 7, 5, 6], c[1, 6, 5, 4, 2, 7], 
   c[1, 5, 6, 3, 2, 7], c[1, 2, 7, 3, 6, 4], c[1, 2, 7, 3, 5, 4], 
   c[1, 3, 4, 2, 5, 6]], GCO[c[2, 6, 5, 4, 3, 7], c[1, 6, 5, 4, 3, 7], 
   c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 6, 7, 5], c[1, 2, 3, 6, 7, 4], 
   c[1, 2, 3, 5, 4, 7], c[1, 2, 6, 4, 5, 3]], GCO[c[2, 6, 5, 4, 3, 7], 
   c[1, 6, 5, 4, 3, 7], c[1, 2, 4, 5, 6, 7], c[1, 2, 3, 7, 6, 5], 
   c[1, 2, 3, 6, 7, 4], c[1, 2, 3, 5, 7, 4], c[1, 2, 4, 6, 5, 3]]}, 
 {GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 6, 5, 7], 
   c[1, 2, 3, 6, 5, 7], c[1, 2, 6, 3, 4, 7], c[1, 2, 5, 3, 4, 7], 
   c[1, 2, 3, 4, 5, 6]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], 
   c[1, 2, 4, 7, 6, 5], c[1, 2, 3, 7, 6, 5], c[1, 2, 6, 7, 3, 4], 
   c[1, 2, 5, 7, 3, 4], c[1, 2, 5, 6, 3, 4]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 7, 6, 5], c[1, 2, 3, 7, 6, 5], 
   c[1, 2, 7, 6, 3, 4], c[1, 2, 7, 5, 3, 4], c[1, 2, 6, 5, 3, 4]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 7, 4, 6, 5], 
   c[1, 2, 7, 3, 6, 5], c[1, 2, 7, 6, 3, 4], c[1, 2, 7, 5, 3, 4], 
   c[1, 2, 6, 5, 4, 3]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 6, 5, 4, 3, 7], 
   c[1, 5, 6, 4, 2, 7], c[1, 5, 6, 3, 2, 7], c[1, 4, 3, 6, 2, 7], 
   c[1, 4, 3, 5, 2, 7], c[1, 2, 3, 4, 5, 6]], GCO[c[2, 3, 4, 5, 7, 6], 
   c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 6, 7, 5], c[1, 2, 3, 6, 7, 5], 
   c[1, 2, 6, 7, 3, 4], c[1, 2, 7, 5, 3, 4], c[1, 2, 6, 5, 3, 4]], 
  GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 6, 7, 5], 
   c[1, 2, 3, 6, 7, 5], c[1, 2, 7, 6, 3, 4], c[1, 2, 5, 7, 3, 4], 
   c[1, 2, 5, 6, 3, 4]], GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 7, 5, 6], 
   c[1, 2, 4, 6, 5, 7], c[1, 2, 3, 6, 5, 7], c[1, 2, 6, 7, 3, 4], 
   c[1, 2, 5, 7, 3, 4], c[1, 2, 6, 5, 3, 4]], GCO[c[2, 3, 4, 7, 5, 6], 
   c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 6, 5, 7], c[1, 2, 3, 6, 5, 7], 
   c[1, 2, 7, 6, 3, 4], c[1, 2, 7, 5, 3, 4], c[1, 2, 5, 6, 3, 4]], 
  GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 7, 6, 5], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 6, 3, 4, 7], c[1, 2, 5, 3, 4, 7], 
   c[1, 2, 3, 4, 6, 5]], GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 7, 5, 6], 
   c[1, 2, 7, 4, 6, 5], c[1, 2, 7, 3, 6, 5], c[1, 2, 6, 3, 4, 7], 
   c[1, 2, 5, 3, 4, 7], c[1, 2, 4, 3, 6, 5]], GCO[c[2, 3, 7, 4, 5, 6], 
   c[1, 3, 7, 4, 5, 6], c[1, 2, 4, 7, 6, 5], c[1, 2, 7, 3, 6, 5], 
   c[1, 2, 6, 3, 7, 4], c[1, 2, 5, 3, 7, 4], c[1, 2, 4, 3, 6, 5]], 
  GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 7, 4, 5, 6], c[1, 2, 7, 4, 6, 5], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 6, 3, 7, 4], c[1, 2, 5, 3, 7, 4], 
   c[1, 2, 3, 4, 6, 5]], GCO[c[2, 6, 5, 4, 3, 7], c[1, 3, 4, 5, 6, 7], 
   c[1, 5, 6, 4, 2, 7], c[1, 5, 6, 3, 2, 7], c[1, 4, 3, 6, 2, 7], 
   c[1, 4, 3, 5, 2, 7], c[1, 2, 6, 5, 4, 3]], GCO[c[2, 6, 5, 4, 3, 7], 
   c[1, 6, 5, 4, 3, 7], c[1, 2, 4, 6, 5, 7], c[1, 2, 3, 6, 5, 7], 
   c[1, 2, 6, 3, 4, 7], c[1, 2, 5, 3, 4, 7], c[1, 2, 6, 5, 4, 3]], 
  GCO[c[2, 6, 5, 4, 3, 7], c[1, 6, 5, 4, 3, 7], c[1, 2, 4, 7, 6, 5], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 6, 7, 3, 4], c[1, 2, 5, 7, 3, 4], 
   c[1, 2, 4, 3, 6, 5]], GCO[c[2, 6, 5, 4, 3, 7], c[1, 6, 5, 4, 3, 7], 
   c[1, 2, 7, 4, 6, 5], c[1, 2, 7, 3, 6, 5], c[1, 2, 6, 7, 3, 4], 
   c[1, 2, 5, 7, 3, 4], c[1, 2, 3, 4, 6, 5]], GCO[c[2, 6, 5, 4, 3, 7], 
   c[1, 6, 5, 4, 3, 7], c[1, 2, 7, 4, 6, 5], c[1, 2, 7, 3, 6, 5], 
   c[1, 2, 7, 6, 3, 4], c[1, 2, 7, 5, 3, 4], c[1, 2, 3, 4, 5, 6]], 
  GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 6, 5, 7], 
   c[1, 2, 3, 6, 5, 7], c[1, 2, 6, 3, 4, 7], c[1, 4, 3, 5, 2, 7], 
   c[1, 5, 4, 3, 2, 6]], GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 7, 6], 
   c[1, 2, 4, 6, 5, 7], c[1, 2, 3, 6, 7, 5], c[1, 2, 6, 3, 7, 4], 
   c[1, 2, 7, 5, 3, 4], c[1, 2, 6, 3, 5, 4]], GCO[c[2, 3, 4, 5, 7, 6], 
   c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 6, 7, 5], c[1, 2, 3, 6, 7, 5], 
   c[1, 4, 3, 6, 2, 7], c[1, 2, 5, 7, 3, 4], c[1, 4, 3, 6, 2, 5]], 
  GCO[c[2, 3, 4, 5, 7, 6], c[1, 6, 5, 4, 3, 7], c[1, 5, 6, 4, 2, 7], 
   c[1, 5, 6, 3, 2, 7], c[1, 4, 3, 6, 2, 7], c[1, 2, 5, 3, 4, 7], 
   c[1, 5, 4, 3, 2, 6]], GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 5, 7, 6], 
   c[1, 2, 4, 6, 5, 7], c[1, 2, 3, 6, 5, 7], c[1, 4, 3, 6, 2, 7], 
   c[1, 2, 7, 5, 3, 4], c[1, 4, 3, 6, 2, 5]], GCO[c[2, 3, 4, 7, 5, 6], 
   c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 6, 7, 5], c[1, 2, 3, 6, 5, 7], 
   c[1, 2, 6, 3, 7, 4], c[1, 2, 5, 7, 3, 4], c[1, 2, 6, 3, 5, 4]], 
  GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 7, 6, 5], 
   c[1, 2, 3, 6, 7, 5], c[1, 2, 6, 3, 4, 7], c[1, 2, 5, 3, 7, 4], 
   c[1, 2, 3, 6, 4, 5]], GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 7, 4, 5, 6], 
   c[1, 2, 7, 4, 6, 5], c[1, 5, 6, 3, 2, 7], c[1, 2, 6, 3, 4, 7], 
   c[1, 2, 5, 3, 4, 7], c[1, 4, 2, 3, 6, 5]], GCO[c[2, 3, 7, 4, 5, 6], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 6, 5, 7], c[1, 5, 6, 3, 2, 7], 
   c[1, 4, 3, 6, 2, 7], c[1, 4, 3, 5, 2, 7], c[1, 3, 2, 6, 5, 4]], 
  GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 7, 6, 5], 
   c[1, 5, 6, 3, 2, 7], c[1, 2, 6, 3, 7, 4], c[1, 2, 5, 3, 7, 4], 
   c[1, 4, 2, 3, 6, 5]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 7, 4, 5, 6], 
   c[1, 2, 7, 4, 6, 5], c[1, 2, 3, 6, 7, 5], c[1, 2, 6, 3, 7, 4], 
   c[1, 2, 5, 3, 4, 7], c[1, 2, 3, 6, 4, 5]], GCO[c[2, 3, 7, 4, 5, 6], 
   c[1, 6, 5, 4, 3, 7], c[1, 5, 6, 4, 2, 7], c[1, 2, 3, 6, 5, 7], 
   c[1, 2, 6, 3, 4, 7], c[1, 2, 5, 3, 4, 7], c[1, 3, 2, 6, 5, 4]], 
  GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 6, 5, 7], 
   c[1, 2, 3, 6, 5, 7], c[1, 2, 6, 3, 4, 7], c[1, 2, 7, 5, 3, 4], 
   c[1, 2, 6, 3, 4, 5]], GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 5, 6, 7], 
   c[1, 2, 4, 6, 5, 7], c[1, 2, 3, 6, 5, 7], c[1, 4, 3, 6, 2, 7], 
   c[1, 4, 3, 5, 2, 7], c[1, 4, 3, 2, 6, 5]], GCO[c[2, 3, 4, 7, 5, 6], 
   c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 6, 7, 5], c[1, 2, 3, 6, 7, 5], 
   c[1, 2, 6, 3, 4, 7], c[1, 2, 5, 7, 3, 4], c[1, 2, 6, 3, 4, 5]], 
  GCO[c[2, 3, 4, 7, 5, 6], c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 7, 6, 5], 
   c[1, 2, 3, 6, 5, 7], c[1, 2, 6, 3, 7, 4], c[1, 2, 5, 3, 7, 4], 
   c[1, 2, 3, 6, 5, 4]], GCO[c[2, 3, 4, 7, 5, 6], c[1, 6, 5, 4, 3, 7], 
   c[1, 5, 6, 4, 2, 7], c[1, 5, 6, 3, 2, 7], c[1, 2, 6, 3, 4, 7], 
   c[1, 2, 5, 3, 4, 7], c[1, 4, 3, 2, 6, 5]], GCO[c[2, 3, 7, 4, 5, 6], 
   c[1, 3, 7, 4, 5, 6], c[1, 2, 7, 4, 6, 5], c[1, 2, 3, 6, 5, 7], 
   c[1, 2, 6, 3, 4, 7], c[1, 2, 5, 3, 4, 7], c[1, 2, 3, 6, 5, 4]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 6, 5, 7], 
   c[1, 2, 3, 6, 7, 5], c[1, 2, 6, 3, 7, 4], c[1, 2, 5, 3, 4, 7], 
   c[1, 2, 3, 5, 4, 6]], GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 7, 5, 6], 
   c[1, 2, 4, 7, 6, 5], c[1, 2, 3, 7, 6, 5], c[1, 4, 3, 6, 2, 7], 
   c[1, 2, 5, 3, 4, 7], c[1, 5, 2, 3, 4, 6]], GCO[c[2, 3, 4, 5, 7, 6], 
   c[1, 3, 4, 7, 5, 6], c[1, 2, 7, 4, 6, 5], c[1, 2, 7, 3, 6, 5], 
   c[1, 4, 3, 6, 2, 7], c[1, 2, 5, 3, 4, 7], c[1, 5, 2, 4, 3, 6]], 
  GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 6, 5, 7], 
   c[1, 5, 6, 3, 2, 7], c[1, 2, 6, 7, 3, 4], c[1, 2, 5, 7, 3, 4], 
   c[1, 3, 5, 6, 2, 4]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 4, 7, 5, 6], 
   c[1, 2, 4, 6, 5, 7], c[1, 5, 6, 3, 2, 7], c[1, 2, 7, 6, 3, 4], 
   c[1, 2, 7, 5, 3, 4], c[1, 3, 6, 5, 2, 4]], GCO[c[2, 6, 5, 4, 3, 7], 
   c[1, 6, 5, 4, 3, 7], c[1, 2, 4, 6, 5, 7], c[1, 2, 3, 6, 7, 5], 
   c[1, 2, 6, 3, 7, 4], c[1, 2, 5, 3, 4, 7], c[1, 2, 6, 4, 5, 3]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 6, 7, 5], 
   c[1, 2, 3, 6, 7, 5], c[1, 2, 6, 7, 3, 4], c[1, 2, 5, 3, 4, 7], 
   c[1, 2, 5, 3, 4, 6]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 7, 5, 6], 
   c[1, 2, 7, 4, 6, 5], c[1, 2, 7, 3, 6, 5], c[1, 4, 3, 6, 2, 7], 
   c[1, 4, 3, 5, 2, 7], c[1, 3, 4, 2, 5, 6]], GCO[c[2, 3, 4, 5, 7, 6], 
   c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 7, 6, 5], c[1, 2, 3, 7, 6, 5], 
   c[1, 2, 7, 6, 3, 4], c[1, 2, 5, 3, 4, 7], c[1, 2, 5, 3, 4, 6]], 
  GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 7, 4, 5, 6], c[1, 2, 4, 6, 5, 7], 
   c[1, 2, 7, 3, 6, 5], c[1, 2, 6, 7, 3, 4], c[1, 2, 5, 7, 3, 4], 
   c[1, 2, 4, 6, 5, 3]], GCO[c[2, 6, 5, 4, 3, 7], c[1, 3, 4, 7, 5, 6], 
   c[1, 5, 6, 4, 2, 7], c[1, 5, 6, 3, 2, 7], c[1, 2, 7, 6, 3, 4], 
   c[1, 2, 7, 5, 3, 4], c[1, 3, 4, 2, 5, 6]], GCO[c[2, 6, 5, 4, 3, 7], 
   c[1, 6, 5, 4, 3, 7], c[1, 2, 4, 6, 5, 7], c[1, 2, 3, 7, 6, 5], 
   c[1, 2, 6, 3, 7, 4], c[1, 2, 5, 3, 7, 4], c[1, 2, 4, 6, 5, 3]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 7, 4, 6, 5], 
   c[1, 2, 7, 3, 6, 5], c[1, 2, 6, 7, 3, 4], c[1, 2, 5, 7, 3, 4], 
   c[1, 2, 5, 6, 4, 3]], GCO[c[2, 6, 5, 4, 3, 7], c[1, 6, 5, 4, 3, 7], 
   c[1, 2, 4, 7, 6, 5], c[1, 2, 3, 7, 6, 5], c[1, 2, 7, 6, 3, 4], 
   c[1, 2, 7, 5, 3, 4], c[1, 2, 4, 3, 5, 6]], GCO[c[2, 3, 4, 5, 7, 6], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 6, 5, 7], c[1, 2, 3, 6, 7, 5], 
   c[1, 2, 6, 3, 7, 4], c[1, 4, 3, 5, 2, 7], c[1, 4, 5, 3, 2, 6]], 
  GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 7, 6, 5], 
   c[1, 2, 3, 6, 7, 5], c[1, 4, 3, 6, 2, 7], c[1, 2, 5, 3, 7, 4], 
   c[1, 4, 6, 3, 2, 5]], GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 7, 4, 5, 6], 
   c[1, 2, 7, 4, 6, 5], c[1, 5, 6, 3, 2, 7], c[1, 4, 3, 6, 2, 7], 
   c[1, 2, 5, 3, 4, 7], c[1, 5, 4, 2, 3, 6]], GCO[c[2, 3, 7, 4, 5, 6], 
   c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 6, 5, 7], c[1, 5, 6, 3, 2, 7], 
   c[1, 4, 3, 6, 2, 7], c[1, 2, 7, 5, 3, 4], c[1, 3, 6, 2, 5, 4]], 
  GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 6, 7, 5], 
   c[1, 5, 6, 3, 2, 7], c[1, 2, 6, 3, 7, 4], c[1, 2, 5, 7, 3, 4], 
   c[1, 4, 2, 6, 3, 5]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 6, 5, 4, 3, 7], 
   c[1, 5, 6, 4, 2, 7], c[1, 2, 3, 6, 7, 5], c[1, 2, 6, 3, 7, 4], 
   c[1, 2, 5, 3, 4, 7], c[1, 3, 2, 6, 4, 5]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 6, 5, 7], c[1, 2, 3, 7, 6, 5], 
   c[1, 2, 6, 3, 7, 4], c[1, 2, 5, 3, 7, 4], c[1, 2, 3, 5, 6, 4]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 6, 7, 5], 
   c[1, 2, 3, 7, 6, 5], c[1, 2, 6, 7, 3, 4], c[1, 2, 5, 3, 7, 4], 
   c[1, 2, 5, 3, 6, 4]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 5, 7, 6], 
   c[1, 2, 4, 7, 6, 5], c[1, 2, 3, 7, 6, 5], c[1, 2, 7, 6, 3, 4], 
   c[1, 4, 3, 5, 2, 7], c[1, 4, 3, 5, 2, 6]], GCO[c[2, 3, 4, 5, 6, 7], 
   c[1, 3, 4, 5, 7, 6], c[1, 2, 7, 4, 6, 5], c[1, 2, 7, 3, 6, 5], 
   c[1, 2, 7, 6, 3, 4], c[1, 4, 3, 5, 2, 7], c[1, 3, 4, 5, 2, 6]], 
  GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 4, 7, 5, 6], c[1, 2, 4, 7, 6, 5], 
   c[1, 2, 3, 7, 6, 5], c[1, 4, 3, 6, 2, 7], c[1, 4, 3, 5, 2, 7], 
   c[1, 4, 3, 2, 5, 6]], GCO[c[2, 3, 4, 5, 6, 7], c[1, 3, 7, 4, 5, 6], 
   c[1, 2, 7, 4, 6, 5], c[1, 5, 6, 3, 2, 7], c[1, 4, 3, 6, 2, 7], 
   c[1, 4, 3, 5, 2, 7], c[1, 3, 2, 4, 5, 6]], GCO[c[2, 3, 4, 5, 7, 6], 
   c[1, 3, 4, 5, 6, 7], c[1, 2, 4, 6, 7, 5], c[1, 2, 3, 6, 7, 5], 
   c[1, 2, 6, 7, 3, 4], c[1, 4, 3, 5, 2, 7], c[1, 4, 3, 5, 2, 6]], 
  GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 7, 6], c[1, 2, 4, 7, 6, 5], 
   c[1, 2, 3, 6, 7, 5], c[1, 2, 7, 6, 3, 4], c[1, 2, 5, 3, 7, 4], 
   c[1, 2, 5, 3, 6, 4]], GCO[c[2, 3, 4, 5, 7, 6], c[1, 3, 4, 5, 7, 6], 
   c[1, 2, 7, 4, 6, 5], c[1, 2, 7, 3, 6, 5], c[1, 2, 7, 6, 3, 4], 
   c[1, 2, 5, 3, 4, 7], c[1, 2, 5, 4, 3, 6]], GCO[c[2, 3, 7, 4, 5, 6], 
   c[1, 3, 7, 4, 5, 6], c[1, 2, 4, 6, 5, 7], c[1, 2, 7, 3, 6, 5], 
   c[1, 2, 7, 6, 3, 4], c[1, 2, 7, 5, 3, 4], c[1, 2, 4, 5, 6, 3]], 
  GCO[c[2, 3, 7, 4, 5, 6], c[1, 3, 7, 4, 5, 6], c[1, 2, 4, 6, 7, 5], 
   c[1, 2, 7, 3, 6, 5], c[1, 2, 6, 3, 7, 4], c[1, 2, 5, 7, 3, 4], 
   c[1, 2, 4, 6, 3, 5]], GCO[c[2, 3, 7, 4, 5, 6], c[1, 6, 5, 4, 3, 7], 
   c[1, 5, 6, 4, 2, 7], c[1, 2, 3, 7, 6, 5], c[1, 2, 6, 3, 7, 4], 
   c[1, 2, 5, 3, 7, 4], c[1, 3, 2, 4, 6, 5]], GCO[c[2, 6, 5, 4, 3, 7], 
   c[1, 3, 4, 5, 7, 6], c[1, 5, 6, 4, 2, 7], c[1, 5, 6, 3, 2, 7], 
   c[1, 4, 3, 6, 2, 7], c[1, 2, 7, 5, 3, 4], c[1, 3, 4, 5, 2, 6]], 
  GCO[c[2, 6, 5, 4, 3, 7], c[1, 3, 4, 7, 5, 6], c[1, 5, 6, 4, 2, 7], 
   c[1, 5, 6, 3, 2, 7], c[1, 2, 6, 7, 3, 4], c[1, 2, 5, 7, 3, 4], 
   c[1, 3, 4, 2, 6, 5]], GCO[c[2, 6, 5, 4, 3, 7], c[1, 3, 7, 4, 5, 6], 
   c[1, 5, 6, 4, 2, 7], c[1, 2, 7, 3, 6, 5], c[1, 2, 6, 7, 3, 4], 
   c[1, 2, 5, 7, 3, 4], c[1, 3, 2, 4, 6, 5]], GCO[c[2, 6, 5, 4, 3, 7], 
   c[1, 3, 7, 4, 5, 6], c[1, 5, 6, 4, 2, 7], c[1, 2, 7, 3, 6, 5], 
   c[1, 2, 7, 6, 3, 4], c[1, 2, 7, 5, 3, 4], c[1, 3, 2, 4, 5, 6]], 
  GCO[c[2, 6, 5, 4, 3, 7], c[1, 6, 5, 4, 3, 7], c[1, 2, 4, 6, 7, 5], 
   c[1, 2, 3, 6, 7, 5], c[1, 2, 6, 7, 3, 4], c[1, 2, 5, 3, 4, 7], 
   c[1, 2, 6, 4, 3, 5]], GCO[c[2, 6, 5, 4, 3, 7], c[1, 6, 5, 4, 3, 7], 
   c[1, 2, 4, 6, 7, 5], c[1, 2, 3, 7, 6, 5], c[1, 2, 6, 7, 3, 4], 
   c[1, 2, 5, 3, 7, 4], c[1, 2, 4, 6, 3, 5]]}, 
 {GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 4, 6, 5, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 6, 2, 3, 5, 7], c[1, 2, 6, 3, 4, 7], c[1, 4, 2, 5, 3, 7], 
   c[1, 2, 3, 6, 4, 5]], GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 4, 6, 5, 7], 
   c[1, 2, 4, 5, 7, 6], c[1, 5, 7, 3, 2, 6], c[1, 2, 6, 3, 7, 4], 
   c[1, 3, 7, 5, 2, 4], c[1, 2, 6, 3, 5, 4]], GCO[c[2, 3, 6, 4, 5, 7], 
   c[1, 3, 4, 6, 5, 7], c[1, 2, 4, 5, 7, 6], c[1, 6, 2, 3, 5, 7], 
   c[1, 2, 6, 3, 4, 7], c[1, 3, 7, 5, 2, 4], c[1, 2, 6, 3, 4, 5]], 
  GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 4, 6, 5, 7], c[1, 2, 4, 7, 5, 6], 
   c[1, 5, 7, 3, 2, 6], c[1, 2, 6, 7, 3, 4], c[1, 3, 7, 5, 2, 4], 
   c[1, 2, 6, 5, 3, 4]], GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 4, 6, 5, 7], 
   c[1, 2, 4, 7, 5, 6], c[1, 5, 7, 3, 2, 6], c[1, 2, 7, 6, 3, 4], 
   c[1, 3, 5, 7, 2, 4], c[1, 2, 5, 6, 3, 4]], GCO[c[2, 3, 6, 4, 5, 7], 
   c[1, 3, 4, 6, 5, 7], c[1, 2, 7, 4, 5, 6], c[1, 5, 3, 7, 2, 6], 
   c[1, 2, 7, 6, 3, 4], c[1, 3, 5, 7, 2, 4], c[1, 2, 5, 6, 4, 3]], 
  GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 4, 6, 7, 5], c[1, 2, 4, 7, 5, 6], 
   c[1, 5, 7, 3, 2, 6], c[1, 4, 3, 6, 2, 7], c[1, 3, 5, 7, 2, 4], 
   c[1, 4, 3, 6, 2, 5]], GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 4, 6, 7, 5], 
   c[1, 2, 7, 4, 5, 6], c[1, 5, 3, 7, 2, 6], c[1, 4, 3, 6, 2, 7], 
   c[1, 3, 5, 7, 2, 4], c[1, 3, 4, 6, 2, 5]], GCO[c[2, 3, 6, 4, 5, 7], 
   c[1, 3, 4, 7, 6, 5], c[1, 2, 7, 4, 5, 6], c[1, 5, 3, 7, 2, 6], 
   c[1, 4, 3, 6, 2, 7], c[1, 3, 5, 2, 7, 4], c[1, 3, 4, 2, 6, 5]], 
  GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 7, 4, 6, 5], c[1, 2, 7, 4, 5, 6], 
   c[1, 5, 3, 2, 7, 6], c[1, 4, 3, 6, 2, 7], c[1, 3, 5, 2, 7, 4], 
   c[1, 3, 2, 4, 6, 5]], GCO[c[2, 3, 6, 4, 5, 7], c[1, 5, 6, 4, 3, 7], 
   c[1, 6, 5, 4, 2, 7], c[1, 5, 3, 2, 6, 7], c[1, 4, 3, 6, 2, 7], 
   c[1, 3, 5, 2, 4, 7], c[1, 2, 3, 6, 4, 5]], GCO[c[2, 3, 6, 4, 5, 7], 
   c[1, 5, 6, 4, 3, 7], c[1, 6, 5, 4, 2, 7], c[1, 5, 3, 2, 7, 6], 
   c[1, 4, 3, 6, 2, 7], c[1, 3, 5, 2, 7, 4], c[1, 2, 3, 4, 6, 5]], 
  GCO[c[2, 3, 6, 4, 7, 5], c[1, 3, 4, 6, 5, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 6, 2, 3, 5, 7], c[1, 4, 3, 6, 2, 7], c[1, 4, 2, 5, 3, 7], 
   c[1, 4, 6, 3, 2, 5]], GCO[c[2, 3, 6, 4, 7, 5], c[1, 3, 4, 6, 5, 7], 
   c[1, 2, 4, 5, 7, 6], c[1, 6, 2, 3, 5, 7], c[1, 4, 3, 6, 2, 7], 
   c[1, 3, 7, 5, 2, 4], c[1, 4, 3, 6, 2, 5]], GCO[c[2, 3, 6, 4, 7, 5], 
   c[1, 3, 4, 6, 7, 5], c[1, 2, 4, 5, 7, 6], c[1, 6, 2, 3, 5, 7], 
   c[1, 2, 6, 7, 3, 4], c[1, 3, 5, 7, 2, 4], c[1, 2, 6, 5, 3, 4]], 
  GCO[c[2, 3, 6, 4, 7, 5], c[1, 3, 4, 6, 7, 5], c[1, 2, 4, 5, 7, 6], 
   c[1, 6, 2, 3, 5, 7], c[1, 2, 7, 6, 3, 4], c[1, 3, 7, 5, 2, 4], 
   c[1, 2, 5, 6, 3, 4]], GCO[c[2, 3, 6, 4, 7, 5], c[1, 3, 4, 6, 7, 5], 
   c[1, 2, 4, 7, 5, 6], c[1, 5, 7, 3, 2, 6], c[1, 2, 6, 3, 4, 7], 
   c[1, 3, 5, 7, 2, 4], c[1, 2, 6, 3, 4, 5]], GCO[c[2, 3, 6, 4, 7, 5], 
   c[1, 3, 4, 6, 7, 5], c[1, 2, 4, 7, 5, 6], c[1, 6, 2, 3, 5, 7], 
   c[1, 2, 6, 3, 7, 4], c[1, 3, 5, 7, 2, 4], c[1, 2, 6, 3, 5, 4]], 
  GCO[c[2, 3, 6, 4, 7, 5], c[1, 3, 4, 7, 6, 5], c[1, 2, 4, 7, 5, 6], 
   c[1, 5, 7, 3, 2, 6], c[1, 2, 6, 3, 4, 7], c[1, 3, 5, 2, 7, 4], 
   c[1, 5, 4, 3, 2, 6]], GCO[c[2, 3, 6, 4, 7, 5], c[1, 3, 4, 7, 6, 5], 
   c[1, 2, 4, 7, 5, 6], c[1, 6, 2, 3, 5, 7], c[1, 2, 6, 3, 7, 4], 
   c[1, 3, 5, 2, 7, 4], c[1, 4, 5, 3, 2, 6]], GCO[c[2, 3, 6, 4, 7, 5], 
   c[1, 3, 4, 7, 6, 5], c[1, 2, 7, 4, 5, 6], c[1, 5, 3, 7, 2, 6], 
   c[1, 2, 6, 3, 4, 7], c[1, 3, 5, 2, 7, 4], c[1, 5, 3, 4, 2, 6]], 
  GCO[c[2, 3, 6, 4, 7, 5], c[1, 3, 7, 4, 6, 5], c[1, 2, 7, 4, 5, 6], 
   c[1, 5, 3, 2, 6, 7], c[1, 2, 6, 3, 4, 7], c[1, 3, 5, 2, 4, 7], 
   c[1, 4, 6, 2, 3, 5]], GCO[c[2, 3, 6, 4, 7, 5], c[1, 3, 7, 4, 6, 5], 
   c[1, 2, 7, 4, 5, 6], c[1, 5, 3, 2, 7, 6], c[1, 2, 6, 3, 4, 7], 
   c[1, 3, 5, 2, 7, 4], c[1, 5, 3, 2, 4, 6]], GCO[c[2, 3, 6, 4, 7, 5], 
   c[1, 5, 6, 4, 3, 7], c[1, 6, 5, 4, 2, 7], c[1, 5, 3, 2, 6, 7], 
   c[1, 2, 6, 3, 4, 7], c[1, 3, 5, 2, 4, 7], c[1, 4, 6, 3, 2, 5]], 
  GCO[c[2, 3, 6, 7, 4, 5], c[1, 3, 4, 6, 5, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 5, 3, 2, 6, 7], c[1, 4, 3, 6, 2, 7], c[1, 4, 2, 5, 3, 7], 
   c[1, 4, 5, 2, 3, 6]], GCO[c[2, 3, 6, 7, 4, 5], c[1, 3, 4, 6, 7, 5], 
   c[1, 2, 4, 5, 6, 7], c[1, 5, 3, 2, 6, 7], c[1, 2, 7, 6, 3, 4], 
   c[1, 4, 2, 5, 3, 7], c[1, 4, 2, 5, 3, 6]], GCO[c[2, 3, 6, 7, 4, 5], 
   c[1, 3, 4, 6, 7, 5], c[1, 2, 4, 5, 7, 6], c[1, 5, 3, 2, 6, 7], 
   c[1, 2, 6, 7, 3, 4], c[1, 3, 5, 7, 2, 4], c[1, 3, 5, 6, 2, 4]], 
  GCO[c[2, 3, 6, 7, 4, 5], c[1, 3, 4, 6, 7, 5], c[1, 2, 4, 5, 7, 6], 
   c[1, 5, 3, 2, 6, 7], c[1, 2, 7, 6, 3, 4], c[1, 3, 7, 5, 2, 4], 
   c[1, 3, 6, 5, 2, 4]], GCO[c[2, 3, 6, 7, 4, 5], c[1, 3, 4, 7, 6, 5], 
   c[1, 2, 4, 5, 7, 6], c[1, 5, 3, 2, 6, 7], c[1, 2, 6, 7, 3, 4], 
   c[1, 3, 5, 2, 7, 4], c[1, 3, 5, 2, 6, 4]], GCO[c[2, 3, 6, 7, 4, 5], 
   c[1, 3, 4, 7, 6, 5], c[1, 2, 4, 5, 7, 6], c[1, 5, 3, 2, 7, 6], 
   c[1, 2, 6, 7, 3, 4], c[1, 3, 5, 2, 4, 7], c[1, 3, 5, 2, 4, 6]], 
  GCO[c[2, 3, 6, 7, 4, 5], c[1, 3, 4, 7, 6, 5], c[1, 2, 4, 7, 5, 6], 
   c[1, 5, 3, 2, 6, 7], c[1, 2, 6, 3, 7, 4], c[1, 3, 5, 2, 7, 4], 
   c[1, 4, 6, 2, 3, 5]], GCO[c[2, 3, 6, 7, 4, 5], c[1, 3, 4, 7, 6, 5], 
   c[1, 2, 4, 7, 5, 6], c[1, 5, 3, 2, 7, 6], c[1, 2, 6, 3, 7, 4], 
   c[1, 3, 5, 2, 4, 7], c[1, 5, 3, 2, 4, 6]], GCO[c[2, 3, 6, 7, 4, 5], 
   c[1, 3, 7, 4, 6, 5], c[1, 2, 4, 7, 5, 6], c[1, 5, 3, 7, 2, 6], 
   c[1, 2, 6, 3, 7, 4], c[1, 3, 5, 2, 4, 7], c[1, 5, 3, 4, 2, 6]], 
  GCO[c[2, 3, 6, 7, 4, 5], c[1, 3, 7, 4, 6, 5], c[1, 2, 7, 4, 5, 6], 
   c[1, 5, 7, 3, 2, 6], c[1, 2, 6, 3, 7, 4], c[1, 3, 5, 2, 4, 7], 
   c[1, 5, 4, 3, 2, 6]], GCO[c[2, 3, 6, 7, 4, 5], c[1, 3, 7, 4, 6, 5], 
   c[1, 2, 7, 4, 5, 6], c[1, 6, 2, 3, 5, 7], c[1, 2, 6, 3, 4, 7], 
   c[1, 3, 5, 2, 4, 7], c[1, 4, 5, 3, 2, 6]], GCO[c[2, 3, 6, 7, 4, 5], 
   c[1, 5, 6, 4, 3, 7], c[1, 6, 5, 4, 2, 7], c[1, 6, 2, 3, 5, 7], 
   c[1, 2, 6, 3, 4, 7], c[1, 3, 5, 2, 4, 7], c[1, 4, 5, 2, 3, 6]], 
  GCO[c[2, 3, 7, 6, 4, 5], c[1, 3, 4, 6, 5, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 5, 3, 2, 6, 7], c[1, 4, 3, 6, 2, 7], c[1, 3, 5, 2, 4, 7], 
   c[1, 3, 2, 5, 4, 6]], GCO[c[2, 3, 7, 6, 4, 5], c[1, 3, 4, 6, 7, 5], 
   c[1, 2, 4, 5, 6, 7], c[1, 5, 3, 2, 6, 7], c[1, 2, 7, 6, 3, 4], 
   c[1, 3, 5, 2, 4, 7], c[1, 3, 5, 2, 4, 6]], GCO[c[2, 3, 7, 6, 4, 5], 
   c[1, 3, 4, 6, 7, 5], c[1, 2, 4, 5, 6, 7], c[1, 5, 3, 2, 7, 6], 
   c[1, 2, 7, 6, 3, 4], c[1, 3, 5, 2, 7, 4], c[1, 3, 5, 2, 6, 4]], 
  GCO[c[2, 3, 7, 6, 4, 5], c[1, 3, 4, 7, 6, 5], c[1, 2, 4, 5, 6, 7], 
   c[1, 5, 3, 2, 7, 6], c[1, 2, 6, 7, 3, 4], c[1, 3, 7, 5, 2, 4], 
   c[1, 3, 6, 5, 2, 4]], GCO[c[2, 3, 7, 6, 4, 5], c[1, 3, 4, 7, 6, 5], 
   c[1, 2, 4, 5, 6, 7], c[1, 5, 3, 2, 7, 6], c[1, 2, 7, 6, 3, 4], 
   c[1, 3, 5, 7, 2, 4], c[1, 3, 5, 6, 2, 4]], GCO[c[2, 3, 7, 6, 4, 5], 
   c[1, 3, 4, 7, 6, 5], c[1, 2, 4, 5, 7, 6], c[1, 5, 3, 2, 7, 6], 
   c[1, 2, 6, 7, 3, 4], c[1, 4, 2, 5, 3, 7], c[1, 4, 2, 5, 3, 6]], 
  GCO[c[2, 3, 7, 6, 4, 5], c[1, 3, 7, 4, 6, 5], c[1, 2, 4, 5, 6, 7], 
   c[1, 5, 3, 7, 2, 6], c[1, 2, 6, 7, 3, 4], c[1, 3, 7, 5, 2, 4], 
   c[1, 2, 4, 5, 6, 3]], GCO[c[2, 3, 7, 6, 4, 5], c[1, 3, 7, 4, 6, 5], 
   c[1, 2, 4, 5, 7, 6], c[1, 5, 3, 7, 2, 6], c[1, 2, 6, 7, 3, 4], 
   c[1, 4, 2, 5, 3, 7], c[1, 2, 4, 5, 3, 6]], GCO[c[2, 3, 7, 6, 4, 5], 
   c[1, 3, 7, 4, 6, 5], c[1, 2, 4, 7, 5, 6], c[1, 5, 3, 7, 2, 6], 
   c[1, 2, 6, 3, 7, 4], c[1, 4, 2, 5, 3, 7], c[1, 2, 4, 3, 5, 6]], 
  GCO[c[2, 3, 7, 6, 4, 5], c[1, 3, 7, 4, 6, 5], c[1, 2, 7, 4, 5, 6], 
   c[1, 5, 7, 3, 2, 6], c[1, 2, 6, 3, 7, 4], c[1, 4, 2, 5, 3, 7], 
   c[1, 2, 3, 4, 5, 6]], GCO[c[2, 3, 7, 6, 4, 5], c[1, 5, 6, 4, 3, 7], 
   c[1, 6, 5, 4, 2, 7], c[1, 5, 7, 3, 2, 6], c[1, 2, 6, 3, 7, 4], 
   c[1, 4, 2, 5, 3, 7], c[1, 3, 2, 4, 5, 6]], GCO[c[2, 3, 7, 6, 4, 5], 
   c[1, 5, 6, 4, 3, 7], c[1, 6, 5, 4, 2, 7], c[1, 6, 2, 3, 5, 7], 
   c[1, 2, 6, 3, 4, 7], c[1, 4, 2, 5, 3, 7], c[1, 3, 2, 5, 4, 6]], 
  GCO[c[2, 5, 4, 6, 3, 7], c[1, 3, 4, 6, 5, 7], c[1, 6, 5, 4, 2, 7], 
   c[1, 5, 3, 2, 6, 7], c[1, 4, 3, 6, 2, 7], c[1, 3, 5, 2, 4, 7], 
   c[1, 2, 5, 4, 6, 3]], GCO[c[2, 5, 4, 6, 3, 7], c[1, 3, 4, 6, 5, 7], 
   c[1, 6, 5, 4, 2, 7], c[1, 5, 3, 2, 7, 6], c[1, 4, 3, 6, 2, 7], 
   c[1, 3, 5, 2, 7, 4], c[1, 2, 5, 6, 4, 3]], GCO[c[2, 5, 4, 6, 3, 7], 
   c[1, 3, 4, 6, 7, 5], c[1, 6, 5, 4, 2, 7], c[1, 5, 3, 2, 7, 6], 
   c[1, 2, 7, 6, 3, 4], c[1, 3, 5, 2, 7, 4], c[1, 3, 4, 6, 2, 5]], 
  GCO[c[2, 5, 4, 6, 3, 7], c[1, 3, 4, 7, 6, 5], c[1, 6, 5, 4, 2, 7], 
   c[1, 5, 3, 2, 7, 6], c[1, 2, 7, 6, 3, 4], c[1, 3, 5, 7, 2, 4], 
   c[1, 3, 4, 2, 6, 5]], GCO[c[2, 5, 4, 6, 3, 7], c[1, 3, 7, 4, 6, 5], 
   c[1, 6, 5, 4, 2, 7], c[1, 5, 3, 7, 2, 6], c[1, 2, 6, 7, 3, 4], 
   c[1, 3, 7, 5, 2, 4], c[1, 3, 2, 4, 5, 6]], GCO[c[2, 5, 4, 6, 3, 7], 
   c[1, 3, 7, 4, 6, 5], c[1, 6, 5, 4, 2, 7], c[1, 5, 3, 7, 2, 6], 
   c[1, 2, 7, 6, 3, 4], c[1, 3, 5, 7, 2, 4], c[1, 3, 2, 4, 6, 5]], 
  GCO[c[2, 5, 4, 6, 3, 7], c[1, 5, 6, 4, 3, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 5, 7, 3, 2, 6], c[1, 2, 6, 3, 7, 4], c[1, 4, 2, 5, 3, 7], 
   c[1, 2, 4, 5, 6, 3]], GCO[c[2, 5, 4, 6, 3, 7], c[1, 5, 6, 4, 3, 7], 
   c[1, 2, 4, 5, 6, 7], c[1, 6, 2, 3, 5, 7], c[1, 2, 6, 3, 4, 7], 
   c[1, 4, 2, 5, 3, 7], c[1, 2, 5, 4, 6, 3]], GCO[c[2, 5, 4, 6, 3, 7], 
   c[1, 5, 6, 4, 3, 7], c[1, 2, 4, 5, 7, 6], c[1, 5, 7, 3, 2, 6], 
   c[1, 2, 6, 3, 7, 4], c[1, 3, 7, 5, 2, 4], c[1, 2, 4, 5, 3, 6]], 
  GCO[c[2, 5, 4, 6, 3, 7], c[1, 5, 6, 4, 3, 7], c[1, 2, 4, 7, 5, 6], 
   c[1, 5, 7, 3, 2, 6], c[1, 2, 6, 7, 3, 4], c[1, 3, 7, 5, 2, 4], 
   c[1, 2, 4, 3, 5, 6]], GCO[c[2, 5, 4, 6, 3, 7], c[1, 5, 6, 4, 3, 7], 
   c[1, 2, 7, 4, 5, 6], c[1, 5, 3, 7, 2, 6], c[1, 2, 6, 7, 3, 4], 
   c[1, 3, 7, 5, 2, 4], c[1, 2, 3, 4, 5, 6]], GCO[c[2, 5, 4, 6, 3, 7], 
   c[1, 5, 6, 4, 3, 7], c[1, 2, 7, 4, 5, 6], c[1, 5, 3, 7, 2, 6], 
   c[1, 2, 7, 6, 3, 4], c[1, 3, 5, 7, 2, 4], c[1, 2, 3, 4, 6, 5]], 
  GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 4, 6, 5, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 5, 7, 3, 2, 6], c[1, 2, 6, 3, 7, 4], c[1, 4, 2, 5, 3, 7], 
   c[1, 2, 3, 6, 5, 4]], GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 4, 6, 5, 7], 
   c[1, 2, 7, 4, 5, 6], c[1, 5, 3, 7, 2, 6], c[1, 2, 6, 7, 3, 4], 
   c[1, 3, 7, 5, 2, 4], c[1, 2, 6, 5, 4, 3]], GCO[c[2, 3, 6, 4, 5, 7], 
   c[1, 3, 4, 7, 6, 5], c[1, 2, 4, 7, 5, 6], c[1, 5, 7, 3, 2, 6], 
   c[1, 4, 3, 6, 2, 7], c[1, 3, 5, 2, 7, 4], c[1, 4, 3, 2, 6, 5]], 
  GCO[c[2, 3, 6, 4, 5, 7], c[1, 3, 7, 4, 6, 5], c[1, 2, 7, 4, 5, 6], 
   c[1, 5, 3, 2, 6, 7], c[1, 4, 3, 6, 2, 7], c[1, 3, 5, 2, 4, 7], 
   c[1, 3, 2, 6, 4, 5]], GCO[c[2, 3, 6, 4, 7, 5], c[1, 3, 4, 6, 7, 5], 
   c[1, 2, 4, 5, 6, 7], c[1, 6, 2, 3, 5, 7], c[1, 2, 7, 6, 3, 4], 
   c[1, 4, 2, 5, 3, 7], c[1, 2, 5, 3, 6, 4]], GCO[c[2, 3, 6, 4, 7, 5], 
   c[1, 3, 4, 6, 7, 5], c[1, 2, 7, 4, 5, 6], c[1, 5, 3, 7, 2, 6], 
   c[1, 2, 6, 3, 4, 7], c[1, 3, 5, 7, 2, 4], c[1, 2, 6, 4, 3, 5]], 
  GCO[c[2, 3, 6, 4, 7, 5], c[1, 3, 4, 7, 6, 5], c[1, 2, 4, 5, 7, 6], 
   c[1, 6, 2, 3, 5, 7], c[1, 2, 6, 7, 3, 4], c[1, 3, 5, 2, 7, 4], 
   c[1, 4, 3, 5, 2, 6]], GCO[c[2, 3, 6, 4, 7, 5], c[1, 5, 6, 4, 3, 7], 
   c[1, 6, 5, 4, 2, 7], c[1, 5, 3, 2, 7, 6], c[1, 2, 6, 3, 4, 7], 
   c[1, 3, 5, 2, 7, 4], c[1, 5, 2, 3, 4, 6]], GCO[c[2, 3, 6, 7, 4, 5], 
   c[1, 3, 4, 6, 5, 7], c[1, 2, 4, 5, 7, 6], c[1, 5, 3, 2, 6, 7], 
   c[1, 4, 3, 6, 2, 7], c[1, 3, 7, 5, 2, 4], c[1, 3, 6, 2, 5, 4]], 
  GCO[c[2, 3, 6, 7, 4, 5], c[1, 3, 4, 6, 7, 5], c[1, 2, 4, 7, 5, 6], 
   c[1, 5, 3, 2, 6, 7], c[1, 2, 6, 3, 7, 4], c[1, 3, 5, 7, 2, 4], 
   c[1, 4, 2, 6, 3, 5]], GCO[c[2, 3, 6, 7, 4, 5], c[1, 3, 7, 4, 6, 5], 
   c[1, 2, 4, 5, 7, 6], c[1, 5, 3, 7, 2, 6], c[1, 2, 6, 7, 3, 4], 
   c[1, 3, 5, 2, 4, 7], c[1, 3, 5, 4, 2, 6]], GCO[c[2, 3, 6, 7, 4, 5], 
   c[1, 5, 6, 4, 3, 7], c[1, 6, 5, 4, 2, 7], c[1, 5, 7, 3, 2, 6], 
   c[1, 2, 6, 3, 7, 4], c[1, 3, 5, 2, 4, 7], c[1, 5, 4, 2, 3, 6]], 
  GCO[c[2, 3, 7, 6, 4, 5], c[1, 3, 4, 6, 5, 7], c[1, 2, 4, 5, 6, 7], 
   c[1, 5, 3, 2, 7, 6], c[1, 4, 3, 6, 2, 7], c[1, 3, 5, 2, 7, 4], 
   c[1, 3, 2, 5, 6, 4]], GCO[c[2, 3, 7, 6, 4, 5], c[1, 3, 4, 7, 6, 5], 
   c[1, 2, 4, 7, 5, 6], c[1, 5, 3, 2, 7, 6], c[1, 2, 6, 3, 7, 4], 
   c[1, 4, 2, 5, 3, 7], c[1, 4, 2, 3, 5, 6]], GCO[c[2, 3, 7, 6, 4, 5], 
   c[1, 3, 7, 4, 6, 5], c[1, 2, 4, 5, 6, 7], c[1, 5, 3, 7, 2, 6], 
   c[1, 2, 7, 6, 3, 4], c[1, 3, 5, 7, 2, 4], c[1, 2, 4, 6, 5, 3]], 
  GCO[c[2, 3, 7, 6, 4, 5], c[1, 3, 7, 4, 6, 5], c[1, 2, 7, 4, 5, 6], 
   c[1, 6, 2, 3, 5, 7], c[1, 2, 6, 3, 4, 7], c[1, 4, 2, 5, 3, 7], 
   c[1, 2, 3, 5, 4, 6]], GCO[c[2, 5, 4, 6, 3, 7], c[1, 3, 4, 6, 7, 5], 
   c[1, 6, 5, 4, 2, 7], c[1, 5, 3, 2, 6, 7], c[1, 2, 7, 6, 3, 4], 
   c[1, 3, 5, 2, 4, 7], c[1, 3, 6, 4, 2, 5]], GCO[c[2, 5, 4, 6, 3, 7], 
   c[1, 3, 4, 7, 6, 5], c[1, 6, 5, 4, 2, 7], c[1, 5, 3, 2, 7, 6], 
   c[1, 2, 6, 7, 3, 4], c[1, 3, 7, 5, 2, 4], c[1, 3, 4, 2, 5, 6]], 
  GCO[c[2, 5, 4, 6, 3, 7], c[1, 5, 6, 4, 3, 7], c[1, 2, 4, 5, 7, 6], 
   c[1, 6, 2, 3, 5, 7], c[1, 2, 6, 3, 4, 7], c[1, 3, 7, 5, 2, 4], 
   c[1, 2, 5, 4, 3, 6]], GCO[c[2, 5, 4, 6, 3, 7], c[1, 5, 6, 4, 3, 7], 
   c[1, 2, 4, 7, 5, 6], c[1, 5, 7, 3, 2, 6], c[1, 2, 7, 6, 3, 4], 
   c[1, 3, 5, 7, 2, 4], c[1, 2, 4, 3, 6, 5]]}}

